Reconstruction of anisotropic stiffness tensors from partial data around one polarization

We study inverse problems in anisotropic elasticity using tools from algebraic geometry. The singularities of solutions to the elastic wave equation in dimension $n$ with an anisotropic stiffness tensor have propagation kinematics captured by so-called slowness surfaces, which are hypersurfaces in the cotangent bundle of $\mathbb{R}^n$ that turn out to be algebraic varieties. Leveraging the algebraic geometry of families of slowness surfaces we show that, for tensors in a dense open subset in a space of anisotropic two-dimensional stiffness tensors, a small amount of data around one polarization in an individual slowness surface uniquely determines the entire slowness surface and its stiffness tensor. In three dimensions, for generic orthorhombic and monoclinic stiffness tensors, a small number of anomalous companions give rise to the same slowness surface; nevertheless, we conjecture that in the most anisotropic setting (triclinic) the tensor is unique, as in two dimensions. The partial data needed to determine a tensor arises naturally from seismological measurements or geometrized versions of seismic inverse problems. Additionally, we explain how the reconstruction of the stiffness tensor can be carried out effectively, using Gr\"obner bases. Our uniqueness or finiteness results fail for symmetric materials (e.g., fully isotropic), evidencing the counterintuitive claim that inverse problems in elasticity can become more tractable with increasing asymmetry.

==> anc/0-ReadMe.txt <==
Electronic resources for

Reconstruction of anisotropic stiffness tensors from partial data around one polarization
Maarten de Hoop, Joonas Ilmavirta, Matti Lassas, and Anthony Varilly-Alvarado

The following files provide an electronic record of the computations supporting
some results in the paper.

* readme.txt -- short description of files included

All other files are text files.

Scripts for computations supporting Theorem C via Examples 20 and 21:

* 1-Example20.magma -- Magma script
* 1.1-Example20.txt -- Transcript of computations
* 2-Example21.magma -- Magma script
* 2.1-Example21.txt -- Transcript of computations

Script for computations supporting Conjecture E (See Section 5.5):

* 3-TriclinicReconstructionOfAlbite.magma -- Magma script
* 3.1-TriclinicReconstructionOfAlbite.txt -- Transcript of computations

Scripts for computations supporting Theorem D (See Section 5.5):

* 4-TheoremD(1)FirstProof.m2 -- M2 script
* 4.1-TheoremD(1)FirstProof.txt -- Transcript of computations
* 5-TheoremD(1)SecondProof.magma -- Magma script
* 5.1-TheoremD(1)SecondProof.txt -- Transcript of computations
* 6-TheoremD(2).magma -- Magma script
* 6.1-TheoremD(2).txt -- Transcript of computations
* 7-TheoremD(3).magma -- Magma script
* 7.1-TheoremD(3).txt -- Transcript of computations
* 8-ConstructionOfJ.magma -- Magma script
* 8.1-ConstructionOfJ.txt -- Transcript of computations
* 9-TheoremD(1)ThirdProof.magma -- Magma script
* 9.1-TheoremD(1)ThirdProof.txt -- Transcript of computations


==> anc/1-Example20.magma <==
// Code to verify the claim in Example 20 of the paper
// Reconstruction of anisotropic stiffness tensors from partial data around one polarization
// by de Hoop, Ilmavirta, Lassas and Varilly-Alvarado

clear;
// Set up the finite field with 7^4 elements
F := GF(7^4);
P<p1,p2,p0> := PolynomialRing(F,3);

// Set the stiffness parameters for the example

b11 := 20;
b12 := 39;
b13 := -65;
b22 := -16;
b23 := -87;
b33 := 30;

//Construct the entries of the Christoffel matrix

a11 := b11*p1^2 + 2*b13*p1*p2 + b33*p2^2;
a21 := b13*p1^2 + (b33 + b12)*p1*p2 + b23*p2^2;
a22 := b33*p1^2 + 2*b23*p1*p2 + b22*p2^2;

// Construct the slowness polynomial $\tilde P(\vect{p})$ in the Example, 
SlownessPoly := (a11 - p0^2)*(a22 - p0^2) - a21^2;

// We print the slowness polynomial, whose coefficients now lie in the
// field F

print "The slowness polynomial of Example 20, reduced to the finite field with 7^4 elements is:";
SlownessPoly;

print "It is irreducible over F_{7^4}:";
IsIrreducible(SlownessPoly);

==> anc/1.1-Example20.txt <==
Magma V2.28-4     Tue Mar 18 2025 11:02:31 on compute  [Seed = 62782877]

+-------------------------------------------------------------------+
|       This copy of Magma has been made available through a        |
|                   generous initiative of the                      |
|                                                                   |
|                         Simons Foundation                         |
|                                                                   |
| covering U.S. Colleges, Universities, Nonprofit Research entities,|
|               and their students, faculty, and staff              |
+-------------------------------------------------------------------+

Type ? for help.  Type <Ctrl>-D to quit.
> // Code to verify the claim in Example 20 of the paper
> // Reconstruction of anisotropic stiffness tensors from partial data around one polarization
> // by de Hoop, Ilmavirta, Lassas and Varilly-Alvarado
> 
> clear;
> // Set up the finite field with 7^4 elements
> F := GF(7^4);
> P<p1,p2,p0> := PolynomialRing(F,3);
> 
> // Set the stiffness parameters for the example
> 
> b11 := 20;
> b12 := 39;
> b13 := -65;
> b22 := -16;
> b23 := -87;
> b33 := 30;
> 
> //Construct the entries of the Christoffel matrix
> 
> a11 := b11*p1^2 + 2*b13*p1*p2 + b33*p2^2;
> a21 := b13*p1^2 + (b33 + b12)*p1*p2 + b23*p2^2;
> a22 := b33*p1^2 + 2*b23*p1*p2 + b22*p2^2;
> 
> // Construct the slowness polynomial $\tilde P(\vect{p})$ in the Example, 
> SlownessPoly := (a11 - p0^2)*(a22 - p0^2) - a21^2;
> 
> // We print the slowness polynomial, whose coefficients now lie in the
> // field F
> 
> print "The slowness polynomial of Example 20, reduced to the finite field wi\
th 7^4 elements is:";
The slowness polynomial of Example 20, reduced to the finite field with 7^4 
elements is:
> SlownessPoly;
p1^4 + p1^3*p2 + 3*p1^2*p2^2 + 6*p1^2*p0^2 + 4*p1*p2^3 + 3*p1*p2*p0^2 + p2^4 + 
    p0^4
> 
> print "It is irreducible over F_{7^4}:";
It is irreducible over F_{7^4}:
> IsIrreducible(SlownessPoly);
true
> 


==> anc/2-Example21.magma <==
// Code to verify the claim in Example 21 of the paper
// Reconstruction of anisotropic stiffness tensors from partial data around one polarization
// by de Hoop, Ilmavirta, Lassas and Varilly-Alvarado

clear;
// Set up the finite field with 5^6 elements
F := GF(5^6);
P<p1,p2,p3,p0> := PolynomialRing(F,4);

// Set the stiffness parameters for the example

b11 := 321;
b12 := 68;
b13 := 72;
b22 := 197;
b23 := 77;
b33 := 234;
b44 := 64;
b55 := 77;
b66 := 79;

//Construct the entries of the Christoffel matrix

a11 := b11*p1^2 + b66*p2^2 + b55*p3^2;
a12 := (b12 + b66)*p1*p2;
a13 := (b13 + b55)*p1*p3;
a21 := a12;
a22 := b66*p1^2 + b22*p2^2 + b44*p3^2;
a23 := (b23 + b44)*p2*p3;
a31 := a13;
a32 := a23;
a33 := b55*p1^2 + b44*p2^2 + b33*p3^2;

// Construct the slowness polynomial $\tilde P(\vect{p})$ in the Example, 
SlownessPoly := Determinant(Matrix(P,[[a11,a12,a13],[a21,a22,a23],[a31,a32,a33]]) - p0^2*IdentityMatrix(P,3));

// We print the slowness polynomial, whose coefficients now lie in the
// field F

print "The slowness polynomial of Example 21, reduced to the finite field with 5^6 elements is:";
SlownessPoly;

print "It is irreducible over F_{5^6}:";
IsIrreducible(SlownessPoly);

==> anc/2.2-Example21.txt <==
Magma V2.28-4     Tue Mar 18 2025 11:06:31 on compute  [Seed = 664394408]

+-------------------------------------------------------------------+
|       This copy of Magma has been made available through a        |
|                   generous initiative of the                      |
|                                                                   |
|                         Simons Foundation                         |
|                                                                   |
| covering U.S. Colleges, Universities, Nonprofit Research entities,|
|               and their students, faculty, and staff              |
+-------------------------------------------------------------------+

Type ? for help.  Type <Ctrl>-D to quit.
> // Code to verify the claim in Example 21 of the paper
> // Reconstruction of anisotropic stiffness tensors from partial data around one polarization
> // by de Hoop, Ilmavirta, Lassas and Varilly-Alvarado
> 
> clear;
> // Set up the finite field with 5^6 elements
> F := GF(5^6);
> P<p1,p2,p3,p0> := PolynomialRing(F,4);
> 
> // Set the stiffness parameters for the example
> 
> b11 := 321;
> b12 := 68;
> b13 := 72;
> b22 := 197;
> b23 := 77;
> b33 := 234;
> b44 := 64;
> b55 := 77;
> b66 := 79;
> 
> //Construct the entries of the Christoffel matrix
> 
> a11 := b11*p1^2 + b66*p2^2 + b55*p3^2;
> a12 := (b12 + b66)*p1*p2;
> a13 := (b13 + b55)*p1*p3;
> a21 := a12;
> a22 := b66*p1^2 + b22*p2^2 + b44*p3^2;
> a23 := (b23 + b44)*p2*p3;
> a31 := a13;
> a32 := a23;
> a33 := b55*p1^2 + b44*p2^2 + b33*p3^2;
> 
> // Construct the slowness polynomial $\tilde P(\vect{p})$ in the Example, 
> SlownessPoly := Determinant(Matrix(P,[[a11,a12,a13],[a21,a22,a23],[a31,a32,a33]]) - p0^2*IdentityMatrix(P,3)\
);
> 
> // We print the slowness polynomial, whose coefficients now lie in the
> // field F
> 
> print "The slowness polynomial of Example 21, reduced to the finite field with 5^6 elements is:";
The slowness polynomial of Example 21, reduced to the finite field with 5^6 elements is:
> SlownessPoly;
3*p1^6 + 4*p1^4*p2^2 + p1^4*p3^2 + p1^4*p0^2 + 2*p1^2*p2^4 + 2*p1^2*p2^2*p3^2 + 4*p1^2*p2^2*p0^2 + 
    2*p1^2*p3^2*p0^2 + 2*p1^2*p0^4 + 2*p2^6 + 3*p2^4*p3^2 + 3*p2^4*p0^2 + 3*p2^2*p3^2*p0^2 + 2*p3^6 + 
    3*p3^4*p0^2 + 4*p0^6
> 
> print "It is irreducible over F_{5^6}:";
It is irreducible over F_{5^6}:
> IsIrreducible(SlownessPoly);
true
> 

==> anc/3-TriclinicReconstructionOfAlbite.magma.tex <==
/*
// Code to perform unique reconstruction of the stiffness tensor of albite
// This provides evidence for Conjecture E of the paper
// Reconstruction of anisotropic stiffness tensors from partial data around one polarization
// by de Hoop, Ilmavirta, Lassas and Varilly-Alvarado
// The stiffness parameters were obtained by rounding out values in the paper
// J. M. Brown, E. H. Abramson, and R. J. Angel, Triclinic elastic constants for low albite, Phys. Chem. Minerals 33 (2006)
*/

clear;

P<b11,b12,b13,b14,b15,b16,b22,b23,b24,b25,b26,b33,b34,b35,b36,b44,b45,b46,b55,b56,b66> := PolynomialRing(Rationals(),21);

Q<p1,p2,p3> := PolynomialRing(P,3);

// Construct the entries of the Christoffel matrix.
Gamma11 := b11*p1^2 + 2*b16*p1*p2 + 2*b15*p1*p3 
            + b66*p2^2 + 2*b56*p2*p3 + b55*p3^2;
Gamma12 := b16*p1^2 + (b12 + b66)*p1*p2 + (b14 + b56)*p1*p3 
            + b26*p2^2 + (b46 + b25)*p2*p3 + b45*p3^2;
Gamma13 := b15*p1^2 + (b14 + b56)*p1*p2 + (b13 + b55)*p1*p3 
            + b46*p2^2 + (b36 + b45)*p2*p3 + b35*p3^2;
Gamma21 := Gamma12;
Gamma22 := b66*p1^2 + 2*b26*p1*p2 + 2*b46*p1*p3 
            + b22*p2^2 + 2*b24*p2*p3 + b44*p3^2;
Gamma23 := b56*p1^2 + (b46 + b25)*p1*p2 + (b36 + b45)*p1*p3 
            + b24*p2^2 + (b23 + b44)*p2*p3 + b34*p3^2;
Gamma31 := Gamma13;
Gamma32 := Gamma23;
Gamma33 := b55*p1^2 + 2*b45*p1*p2 + 2*b35*p1*p3 
            + b44*p2^2 + 2*b34*p2*p3 + b33*p3^2;

// Construct the Christoffel matrix.
Gammap := Matrix(Q,[[Gamma11,Gamma12,Gamma13],
                    [Gamma21,Gamma22,Gamma23],
                    [Gamma31,Gamma32,Gamma33]]);

I := IdentityMatrix(Q,3);

// Construct the general slowness polynomial
SlownessPoly := Determinant(Gammap - I);

// extract the coefficients of the slowness polynomial as 
// a polynomial in p1, p2, p3
GeneralCoeffs := Coefficients(SlownessPoly);

// these are the coefficients of the slowness polynomial for albite

AlbiteCoeffs :=
[ 61808197, -29183112, 12224260, 295917556, -121937730, 348169660, 
-505771, -70975626, 152129354, -119421358, 155018, -174550934, 
-8528, 383486749, -300844962, 1468226482, -1740692, -272180462, 
436994, 404080725, -1875763, 1294, -13416750, 282989760, 154078108, 
134674, 67718200, -536166, 82126914, 44930, -182, -99344136, 422102, 
-50, 141880986, -135372072, 1205554155, -1144986, -88997104, 413432, 
959527532, -4481283, 2419, -38299560, 167364, -242, 115762815, 
-981561, 2312, -1 ];

// Construct the ideal in the polynomial ring P whose generators
// set the coefficients of general slowness polynomial 
// equal to the coefficients of the specific slowness polynomial
I := ideal<P | [GeneralCoeffs[i] - AlbiteCoeffs[i] 
                : i in [1..#AlbiteCoeffs]]>;

// Compute a Groebner basis of I, hoping this will reconstruct 
// the coefficients of the stiffness tensor
time GroebnerBasis(I);

==> anc/3.1-TriclinicReconstructionOfAlbite.txt <==
Magma V2.28-4     Tue Mar 18 2025 11:09:18 on compute  [Seed = 279899433]

+-------------------------------------------------------------------+
|       This copy of Magma has been made available through a        |
|                   generous initiative of the                      |
|                                                                   |
|                         Simons Foundation                         |
|                                                                   |
| covering U.S. Colleges, Universities, Nonprofit Research entities,|
|               and their students, faculty, and staff              |
+-------------------------------------------------------------------+

Type ? for help.  Type <Ctrl>-D to quit.
> /*
> // Code to perform unique reconstruction of the stiffness tensor of albite
> // This provides evidence for Conjecture E of the paper
> // Reconstruction of anisotropic stiffness tensors from partial data around one polarization
> // by de Hoop, Ilmavirta, Lassas and Varilly-Alvarado
> // The stiffness parameters were obtained by rounding out values in the paper
> // J. M. Brown, E. H. Abramson, and R. J. Angel, Triclinic elastic constants for low albite, Phys. Chem. Min\
erals 33 (2006)
> */
> 
> clear;
> 
> P<b11,b12,b13,b14,b15,b16,b22,b23,b24,b25,b26,b33,b34,b35,b36,b44,b45,b46,b55,b56,b66> := PolynomialRing(Rat\
ionals(),21);
> 
> Q<p1,p2,p3> := PolynomialRing(P,3);
> 
> // Construct the entries of the Christoffel matrix.
> Gamma11 := b11*p1^2 + 2*b16*p1*p2 + 2*b15*p1*p3 
>             + b66*p2^2 + 2*b56*p2*p3 + b55*p3^2;
> Gamma12 := b16*p1^2 + (b12 + b66)*p1*p2 + (b14 + b56)*p1*p3 
>             + b26*p2^2 + (b46 + b25)*p2*p3 + b45*p3^2;
> Gamma13 := b15*p1^2 + (b14 + b56)*p1*p2 + (b13 + b55)*p1*p3 
>             + b46*p2^2 + (b36 + b45)*p2*p3 + b35*p3^2;
> Gamma21 := Gamma12;
> Gamma22 := b66*p1^2 + 2*b26*p1*p2 + 2*b46*p1*p3 
>             + b22*p2^2 + 2*b24*p2*p3 + b44*p3^2;
> Gamma23 := b56*p1^2 + (b46 + b25)*p1*p2 + (b36 + b45)*p1*p3 
>             + b24*p2^2 + (b23 + b44)*p2*p3 + b34*p3^2;
> Gamma31 := Gamma13;
> Gamma32 := Gamma23;
> Gamma33 := b55*p1^2 + 2*b45*p1*p2 + 2*b35*p1*p3 
>             + b44*p2^2 + 2*b34*p2*p3 + b33*p3^2;
> 
> // Construct the Christoffel matrix.
> Gammap := Matrix(Q,[[Gamma11,Gamma12,Gamma13],
>                     [Gamma21,Gamma22,Gamma23],
>                     [Gamma31,Gamma32,Gamma33]]);
> 
> I := IdentityMatrix(Q,3);
> 
> // Construct the general slowness polynomial
> SlownessPoly := Determinant(Gammap - I);
> 
> // extract the coefficients of the slowness polynomial as 
> // a polynomial in p1, p2, p3
> GeneralCoeffs := Coefficients(SlownessPoly);
> 
> // these are the coefficients of the slowness polynomial for albite
> 
> AlbiteCoeffs :=
> [ 61808197, -29183112, 12224260, 295917556, -121937730, 348169660, 
> -505771, -70975626, 152129354, -119421358, 155018, -174550934, 
> -8528, 383486749, -300844962, 1468226482, -1740692, -272180462, 
> 436994, 404080725, -1875763, 1294, -13416750, 282989760, 154078108, 
> 134674, 67718200, -536166, 82126914, 44930, -182, -99344136, 422102, 
> -50, 141880986, -135372072, 1205554155, -1144986, -88997104, 413432, 
> 959527532, -4481283, 2419, -38299560, 167364, -242, 115762815, 
> -981561, 2312, -1 ];
> 
> // Construct the ideal in the polynomial ring P whose generators
> // set the coefficients of general slowness polynomial 
> // equal to the coefficients of the specific slowness polynomial
> I := ideal<P | [GeneralCoeffs[i] - AlbiteCoeffs[i] 
>                 : i in [1..#AlbiteCoeffs]]>;
> 
> // Compute a Groebner basis of I, hoping this will reconstruct 
> // the coefficients of the stiffness tensor
> time GroebnerBasis(I);
[
    b11 - 691,
    b12 - 340,
    b13 - 308,
    b14 - 51,
    b15 + 24,
    b16 + 9,
    b22 - 1835,
    b23 - 55,
    b24 + 39,
    b25 + 77,
    b26 + 58,
    b33 - 1795,
    b34 + 87,
    b35 - 71,
    b36 + 98,
    b44 - 249,
    b45 + 24,
    b46 + 72,
    b55 - 268,
    b56 - 5,
    b66 - 335
]
Time: 0.150
> 

==> anc/4-TheoremD_1_FirstProof.m2 <==
R = QQ[b11,b12,b13,b22,b23,b33,r]

I = ideal( b11*b33 - b13^2, 2*b11*b23 - 2*b12*b13, b11*b22 - b12^2 - 2*b12*b33 + 2*b13*b23, (-b11 - b33)*r, -2*b12*b23 + 2*b13*b22, -(2*b13 + 2*b23)*r, b22*b33 - b23^2, (-b22 - b33)*r, r^2)

mat = matrix{{-3625,1590,7129,-50,8866,304,-8049,-14,1},{b11*b33 - b13^2,
    2*b11*b23 - 2*b12*b13,
    b11*b22 - b12^2 - 2*b12*b33 + 2*b13*b23,
    (-b11 - b33)*r,
    -2*b12*b23 + 2*b13*b22,
    -(2*b13 + 2*b23)*r,
    b22*b33 - b23^2,
    (-b22 - b33)*r,
    r^2}}

Iq = minors(2,mat)

time J = Iq : I

codim(J)

isLinearType(J)


==> anc/4.1-TheoremD_1_FirstProof.txt <==
Macaulay2, version 1.15
--loading configuration for package "FourTiTwo" from file /home/av15/.Macaulay2/init-FourTiTwo.m2
--loading configuration for package "Topcom" from file /home/av15/.Macaulay2/init-Topcom.m2
with packages: ConwayPolynomials, Elimination, IntegralClosure, InverseSystems,
               LLLBases, PrimaryDecomposition, ReesAlgebra, TangentCone, Truncations

i1 : R = QQ[b11,b12,b13,b22,b23,b33,r]

o1 = R

o1 : PolynomialRing

i2 : 
     I = ideal( b11*b33 - b13^2, 2*b11*b23 - 2*b12*b13, b11*b22 - b12^2 - 2*b12*b33 + 2*b13*b23, (-b11 - b33)*r, -2*b12*b23 + 2*b13*b22, -(2*b13 + 2*b23)*r, b22*b33 - b23^2, (-b22 - b33)*r, r^2)

                 2                                        2                       
o2 = ideal (- b13  + b11*b33, - 2b12*b13 + 2b11*b23, - b12  + b11*b22 + 2b13*b23 -
     ---------------------------------------------------------------------------------
                                                                             2  
     2b12*b33, - b11*r - b33*r, 2b13*b22 - 2b12*b23, - 2b13*r - 2b23*r, - b23  +
     ---------------------------------------------------------------------------------
                                2
     b22*b33, - b22*r - b33*r, r )

o2 : Ideal of R

i3 : 
     mat = matrix{{-3625,1590,7129,-50,8866,304,-8049,-14,1},{b11*b33 - b13^2,
         2*b11*b23 - 2*b12*b13,
         b11*b22 - b12^2 - 2*b12*b33 + 2*b13*b23,
         (-b11 - b33)*r,
         -2*b12*b23 + 2*b13*b22,
         -(2*b13 + 2*b23)*r,
         b22*b33 - b23^2,
         (-b22 - b33)*r,
         r^2}}

o3 = | -3625         1590             7129                          -50       
     | -b13^2+b11b33 -2b12b13+2b11b23 -b12^2+b11b22+2b13b23-2b12b33 -b11r-b33r
     ---------------------------------------------------------------------------------
     8866            304          -8049         -14        1  |
     2b13b22-2b12b23 -2b13r-2b23r -b23^2+b22b33 -b22r-b33r r2 |

             2       9
o3 : Matrix R  <--- R

i4 : 
     Iq = minors(2,mat)

                                 2                                     2          2  
o4 = ideal (7250b12*b13 + 1590b13  - 7250b11*b23 - 1590b11*b33, 3625b12  + 7129b13  -
     ---------------------------------------------------------------------------------
                                                                     2               
     3625b11*b22 - 7250b13*b23 - 7129b11*b33 + 7250b12*b33, - 1590b12  + 14258b12*b13
     ---------------------------------------------------------------------------------
                                                                      2              
     + 1590b11*b22 - 14258b11*b23 + 3180b13*b23 - 3180b12*b33, - 50b13  + 50b11*b33 +
     ---------------------------------------------------------------------------------
                                                                                
     3625b11*r + 3625b33*r, - 100b12*b13 + 100b11*b23 - 1590b11*r - 1590b33*r, -
     ---------------------------------------------------------------------------------
          2                                                                       2  
     50b12  + 50b11*b22 + 100b13*b23 - 100b12*b33 - 7129b11*r - 7129b33*r, 8866b13  -
     ---------------------------------------------------------------------------------
                                                                          
     7250b13*b22 + 7250b12*b23 - 8866b11*b33, 17732b12*b13 + 3180b13*b22 -
     ---------------------------------------------------------------------------------
                                        2                                            
     17732b11*b23 - 3180b12*b23, 8866b12  - 8866b11*b22 + 14258b13*b22 - 14258b12*b23
     ---------------------------------------------------------------------------------
                                                                                      
     - 17732b13*b23 + 17732b12*b33, - 100b13*b22 + 100b12*b23 + 8866b11*r + 8866b33*r,
     ---------------------------------------------------------------------------------
           2                                                                          
     304b13  - 304b11*b33 + 7250b13*r + 7250b23*r, 608b12*b13 - 608b11*b23 - 3180b13*r
     ---------------------------------------------------------------------------------
                        2                                                      
     - 3180b23*r, 304b12  - 304b11*b22 - 608b13*b23 + 608b12*b33 - 14258b13*r -
     ---------------------------------------------------------------------------------
                                                                                     
     14258b23*r, 304b11*r + 100b13*r + 100b23*r + 304b33*r, - 608b13*b22 + 608b12*b23
     ---------------------------------------------------------------------------------
                                         2          2                               
     - 17732b13*r - 17732b23*r, - 8049b13  + 3625b23  + 8049b11*b33 - 3625b22*b33, -
     ---------------------------------------------------------------------------------
                                          2                         2                
     16098b12*b13 + 16098b11*b23 - 1590b23  + 1590b22*b33, - 8049b12  + 8049b11*b22 +
     ---------------------------------------------------------------------------------
                           2                                    2              
     16098b13*b23 - 7129b23  - 16098b12*b33 + 7129b22*b33, 50b23  - 50b22*b33 -
     ---------------------------------------------------------------------------------
                                                                 2                 
     8049b11*r - 8049b33*r, 16098b13*b22 - 16098b12*b23 - 8866b23  + 8866b22*b33, -
     ---------------------------------------------------------------------------------
           2                                                2                        
     304b23  + 304b22*b33 - 16098b13*r - 16098b23*r, - 14b13  + 14b11*b33 + 3625b22*r
     ---------------------------------------------------------------------------------
                                                                          2  
     + 3625b33*r, - 28b12*b13 + 28b11*b23 - 1590b22*r - 1590b33*r, - 14b12  +
     ---------------------------------------------------------------------------------
                                                                                     
     14b11*b22 + 28b13*b23 - 28b12*b33 - 7129b22*r - 7129b33*r, - 14b11*r + 50b22*r +
     ---------------------------------------------------------------------------------
                                                                                   
     36b33*r, 28b13*b22 - 28b12*b23 - 8866b22*r - 8866b33*r, - 28b13*r - 304b22*r -
     ---------------------------------------------------------------------------------
                                2                                         2          
     28b23*r - 304b33*r, - 14b23  + 14b22*b33 + 8049b22*r + 8049b33*r, b13  - b11*b33
     ---------------------------------------------------------------------------------
            2                             2     2                                  
     - 3625r , 2b12*b13 - 2b11*b23 + 1590r , b12  - b11*b22 - 2b13*b23 + 2b12*b33 +
     ---------------------------------------------------------------------------------
          2                     2                               2                   
     7129r , b11*r + b33*r - 50r , - 2b13*b22 + 2b12*b23 + 8866r , 2b13*r + 2b23*r +
     ---------------------------------------------------------------------------------
         2     2                  2                     2
     304r , b23  - b22*b33 - 8049r , b22*r + b33*r - 14r )

o4 : Ideal of R

i5 : 
     time J = Iq : I
     -- used 0.00594498 seconds

o5 = ideal (b33 - 30r, b23 + 87r, b22 + 16r, b13 + 65r, b12 - 39r, b11 - 20r)

o5 : Ideal of R

i6 : 
     codim(J)

o6 = 6

i7 : 
     isLinearType(J)

o7 = true

i8 : 

==> anc/5-Theorem_D_1_SecondProof.magma.tex <==
// Code to verify the claims in the proof of Theorem D(2) of the paper
// Reconstruction of anisotropic stiffness tensors from partial data around one polarization
// by de Hoop, Ilmavirta, Lassas and Varilly-Alvarado

clear;

/* 
For reference purposes: here is the full set of 19 slowness polynomial coefficients in the orthorhombic case

// Full Orthorhombic
P<b11,b12,b13,b22,b23,b33,b44,b55,b66,r> := PolynomialRing(Rationals(),10,"grevlex");

gens := 
[
    b11*b55*b66,
    b11*b22*b55 + b11*b44*b66 - b12^2*b55 - 2*b12*b55*b66,
    b11*b33*b66 + b11*b44*b55 - b13^2*b66 - 2*b13*b55*b66,
    -b11*b55*r - b11*b66*r - b55*b66*r,
    b11*b22*b44 + b22*b55*b66 - b12^2*b44 - 2*b12*b44*b66,
    -b11*b23^2 - 2*b11*b23*b44 + b11*b22*b33 + 2*b23*b13*b12 + 2*b23*b13*b66 + 
        2*b23*b12*b55 + 2*b23*b55*b66 - b13^2*b22 - 2*b13*b22*b55 + 
        2*b13*b12*b44 + 2*b13*b44*b66 - b12^2*b33 - 2*b12*b33*b66 + 
        2*b12*b44*b55 + 4*b44*b55*b66,
    -b11*b22*r - b11*b44*r - b22*b55*r + b12^2*r + 2*b12*b66*r - b44*b66*r - 
        b55*b66*r,
    b11*b33*b44 - b13^2*b44 - 2*b13*b44*b55 + b33*b55*b66,
    -b11*b33*r - b11*b44*r + b13^2*r + 2*b13*b55*r - b33*b66*r - b44*b55*r - 
        b55*b66*r,
    b11*r^2 + b55*r^2 + b66*r^2,
    b22*b44*b66,
    -b23^2*b66 - 2*b23*b44*b66 + b22*b33*b66 + b22*b44*b55,
    -b22*b44*r - b22*b66*r - b44*b66*r,
    -b23^2*b55 - 2*b23*b44*b55 + b22*b33*b55 + b33*b44*b66,
    b23^2*r + 2*b23*b44*r - b22*b33*r - b22*b55*r - b33*b66*r - b44*b55*r - 
        b44*b66*r,
    b22*r^2 + b44*r^2 + b66*r^2,
    b33*b44*b55,
    -b33*b44*r - b33*b55*r - b44*b55*r,
    b33*r^2 + b44*r^2 + b55*r^2
];

// We can solve for b33, b44, and b66, as follows:

[Evaluate(gg,[b11,b12,b13,b22,b23,b22-b11-b55-b55,-b22+b11+b55,b55,-b11-b55,r]) : gg in gens ];

// The result of this calculation is included below.

*/

// After solving for b33, b44, and b66, we reduce to:
F := Rationals();
P<b11,b12,b13,b22,b23,b55,r> := PolynomialRing(F,7,"grevlex");

gens := [
    -b11^2*b55 - b11*b55^2,
    -b11^3 + b11^2*b22 - 2*b11^2*b55 + 2*b11*b12*b55 - b12^2*b55 + 2*b11*b22*b55
        - b11*b55^2 + 2*b12*b55^2,
    b11^3 + b11*b13^2 - b11^2*b22 + 4*b11^2*b55 + 2*b11*b13*b55 + b13^2*b55 - 
        2*b11*b22*b55 + 3*b11*b55^2 + 2*b13*b55^2,
    b11^2*r + b11*b55*r + b55^2*r,
    2*b11^2*b12 - b11*b12^2 + b11^2*b22 - 2*b11*b12*b22 + b12^2*b22 - b11*b22^2 
        + 4*b11*b12*b55 - b12^2*b55 - 2*b12*b22*b55 + 2*b12*b55^2 - b22*b55^2,
    -2*b11^2*b12 + b11*b12^2 - 2*b11^2*b13 + 2*b11*b12*b13 - b11^2*b22 + 
        2*b11*b12*b22 - b12^2*b22 + 2*b11*b13*b22 - 2*b12*b13*b22 - b13^2*b22 + 
        b11*b22^2 - 2*b11^2*b23 - 2*b11*b13*b23 + 2*b12*b13*b23 + 2*b11*b22*b23 
        - b11*b23^2 - 4*b11^2*b55 - 4*b11*b12*b55 + 2*b12^2*b55 - 4*b11*b13*b55 
        + 2*b12*b13*b55 + 2*b11*b22*b55 - 4*b11*b23*b55 + 2*b12*b23*b55 - 
        2*b13*b23*b55 - 8*b11*b55^2 - 2*b12*b55^2 - 2*b13*b55^2 + 4*b22*b55^2 - 
        2*b23*b55^2 - 4*b55^3,
    -2*b11*b12*r + b12^2*r - b11*b22*r + 2*b11*b55*r - 2*b12*b55*r - 2*b22*b55*r
        + 2*b55^2*r,
    -b11^3 - b11*b13^2 + 2*b11^2*b22 + b13^2*b22 - b11*b22^2 - 2*b11^2*b55 - 
        2*b11*b13*b55 - b13^2*b55 + 2*b11*b22*b55 + 2*b13*b22*b55 + b11*b55^2 - 
        2*b13*b55^2 - b22*b55^2 + 2*b55^3,
    -b11^2*r + b13^2*r + b11*b22*r - 2*b11*b55*r + 2*b13*b55*r + 2*b22*b55*r - 
        2*b55^2*r,
    0,
    -b11^2*b22 + b11*b22^2 - 2*b11*b22*b55 + b22^2*b55 - b22*b55^2,
    b11^2*b22 - b11*b22^2 + 2*b11^2*b23 - 2*b11*b22*b23 + b11*b23^2 + 
        4*b11*b22*b55 - 2*b22^2*b55 + 4*b11*b23*b55 - 2*b22*b23*b55 + b23^2*b55 
        + 3*b22*b55^2 + 2*b23*b55^2,
    b11^2*r - b11*b22*r + b22^2*r + 2*b11*b55*r - b22*b55*r + b55^2*r,
    b11^3 - 2*b11^2*b22 + b11*b22^2 + 4*b11^2*b55 - 6*b11*b22*b55 + 2*b22^2*b55 
        - 2*b11*b23*b55 + 2*b22*b23*b55 - b23^2*b55 + 5*b11*b55^2 - 5*b22*b55^2 
        - 2*b23*b55^2 + 2*b55^3,
    b11*b22*r - b22^2*r + 2*b11*b23*r - 2*b22*b23*r + b23^2*r - 2*b11*b55*r + 
        2*b22*b55*r + 2*b23*b55*r - 2*b55^2*r,
    0,
    -b11^2*b55 + 2*b11*b22*b55 - b22^2*b55 - 3*b11*b55^2 + 3*b22*b55^2 - 
        2*b55^3,
    b11^2*r - 2*b11*b22*r + b22^2*r + 3*b11*b55*r - 3*b22*b55*r + 3*b55^2*r,
    0
];

// We compute the Rees ideal of the relations gens.
time J := ReesIdeal(P,ideal<P | gens>);

Q<b11,b12,b13,b22,b23,b55,r,z1,z2,z3,z4,z5,z6,z7,z8,z9, z10, z11, z12, z13, z14, z15, z16>  := Generic(J);

R := Q/J;

// The blow-up of the ideal J is:
X := Proj(R);

/* 
The following helps us find the z-values corresponding to [b11,b12,b13,b22,b23,b55,r] = [321,68,72,197,77,77,1].
// This helps us compute the sample point Pt below.
// It is not necessary for running the rest of the code
K1 := ideal<Q | [Evaluate(gg,[321,68,72,197,77,77,1,z1,z2,z3,z4,z5,z6,z7,z8,z9, z10, z11, z12, z13, z14, z15, z16]) : gg in Basis(J)]>;
GroebnerBasis(J + K1);
*/

pt := [ 
     - 10119/15653699,
     + 81787/46961097,
     + 18162/15653699,
     - 133687/46961097,
     - 61807/46961097,
     - 118807/46961097,
     + 3279122/15653699,
     + 1434202/15653699,
     + 5253202/15653699,
     - 39525271/46961097,
     + 86045237/46961097,
     - 16623679/46961097,
     + 16998301/46961097,
     + 12687922/46961097,
     - 15182471/46961097,
    -1 ];
Pt := Matrix(Q,[[z1,z2,z3,z4,z5,z6,z7,z8,z9, z10,z11, z12, z13, z14, z15, z16],pt]);

Y := Scheme(Ambient(X),Minors(Pt,2));

Z := X meet Y;

// Because magma doesn't correctly grade the ring R,
// we must saturate out by hand the ideals <z1,...,z16> and <b11,...,b55,r>
IZ := DefiningIdeal(Z);
time IZ1 := Saturation(IZ,ideal<Q | z1,z2,z3,z4,z5,z6,z7,z8,z9, z10,z11, z12, z13, z14, z15, z16>);

time IZ2 := Saturation(IZ1,ideal<Q | b11,b12,b13,b22,b23,b55,r >);

// The scheme Z2 is the fiber in X of the point Pt
Z2 := Scheme(Ambient(X),IZ2);
// It has four irreducible components
IrreducibleComponents(Z2);
// Each component has affine dimension 1 (so projective dimension 0) and consists of a single point.
[ [Dimension(cc),Degree(cc)] : cc in IrreducibleComponents(Z2) ];



==> anc/5.1-Theorem_D_1_.SecondProof.txt <==
Magma V2.28-4     Tue Mar 18 2025 11:20:29 on compute  [Seed = 1591780480]

+-------------------------------------------------------------------+
|       This copy of Magma has been made available through a        |
|                   generous initiative of the                      |
|                                                                   |
|                         Simons Foundation                         |
|                                                                   |
| covering U.S. Colleges, Universities, Nonprofit Research entities,|
|               and their students, faculty, and staff              |
+-------------------------------------------------------------------+

Type ? for help.  Type <Ctrl>-D to quit.
> 
> // Code to verify the claims in the proof of Theorem D(2) of the paper
> // Reconstruction of anisotropic stiffness tensors from partial data around one po\
larization
> // by de Hoop, Ilmavirta, Lassas and Varilly-Alvarado
> 
> clear;
> 
> /* 
> For reference purposes: here is the full set of 19 slowness polynomial coefficient\
s in the orthorhombic case
> 
> // Full Orthorhombic
> P<b11,b12,b13,b22,b23,b33,b44,b55,b66,r> := PolynomialRing(Rationals(),10,"grevlex\
");
> 
> gens := 
> [
>     b11*b55*b66,
>     b11*b22*b55 + b11*b44*b66 - b12^2*b55 - 2*b12*b55*b66,
>     b11*b33*b66 + b11*b44*b55 - b13^2*b66 - 2*b13*b55*b66,
>     -b11*b55*r - b11*b66*r - b55*b66*r,
>     b11*b22*b44 + b22*b55*b66 - b12^2*b44 - 2*b12*b44*b66,
>     -b11*b23^2 - 2*b11*b23*b44 + b11*b22*b33 + 2*b23*b13*b12 + 2*b23*b13*b66 + 
>         2*b23*b12*b55 + 2*b23*b55*b66 - b13^2*b22 - 2*b13*b22*b55 + 
>         2*b13*b12*b44 + 2*b13*b44*b66 - b12^2*b33 - 2*b12*b33*b66 + 
>         2*b12*b44*b55 + 4*b44*b55*b66,
>     -b11*b22*r - b11*b44*r - b22*b55*r + b12^2*r + 2*b12*b66*r - b44*b66*r - 
>         b55*b66*r,
>     b11*b33*b44 - b13^2*b44 - 2*b13*b44*b55 + b33*b55*b66,
>     -b11*b33*r - b11*b44*r + b13^2*r + 2*b13*b55*r - b33*b66*r - b44*b55*r - 
>         b55*b66*r,
>     b11*r^2 + b55*r^2 + b66*r^2,
>     b22*b44*b66,
>     -b23^2*b66 - 2*b23*b44*b66 + b22*b33*b66 + b22*b44*b55,
>     -b22*b44*r - b22*b66*r - b44*b66*r,
>     -b23^2*b55 - 2*b23*b44*b55 + b22*b33*b55 + b33*b44*b66,
>     b23^2*r + 2*b23*b44*r - b22*b33*r - b22*b55*r - b33*b66*r - b44*b55*r - 
>         b44*b66*r,
>     b22*r^2 + b44*r^2 + b66*r^2,
>     b33*b44*b55,
>     -b33*b44*r - b33*b55*r - b44*b55*r,
>     b33*r^2 + b44*r^2 + b55*r^2
> ];
> 
> // We can solve for b33, b44, and b66, as follows:
> 
> [Evaluate(gg,[b11,b12,b13,b22,b23,b22-b11-b55-b55,-b22+b11+b55,b55,-b11-b55,r]) : \
gg in gens ];
> 
> // The result of this calculation is included below.
> 
> */
> 
> // After solving for b33, b44, and b66, we reduce to:
> F := Rationals();
> P<b11,b12,b13,b22,b23,b55,r> := PolynomialRing(F,7,"grevlex");
> 
> gens := [
>     -b11^2*b55 - b11*b55^2,
>     -b11^3 + b11^2*b22 - 2*b11^2*b55 + 2*b11*b12*b55 - b12^2*b55 + 2*b11*b22*b55
>         - b11*b55^2 + 2*b12*b55^2,
>     b11^3 + b11*b13^2 - b11^2*b22 + 4*b11^2*b55 + 2*b11*b13*b55 + b13^2*b55 - 
>         2*b11*b22*b55 + 3*b11*b55^2 + 2*b13*b55^2,
>     b11^2*r + b11*b55*r + b55^2*r,
>     2*b11^2*b12 - b11*b12^2 + b11^2*b22 - 2*b11*b12*b22 + b12^2*b22 - b11*b22^2 
>         + 4*b11*b12*b55 - b12^2*b55 - 2*b12*b22*b55 + 2*b12*b55^2 - b22*b55^2,
>     -2*b11^2*b12 + b11*b12^2 - 2*b11^2*b13 + 2*b11*b12*b13 - b11^2*b22 + 
>         2*b11*b12*b22 - b12^2*b22 + 2*b11*b13*b22 - 2*b12*b13*b22 - b13^2*b22 + 
>         b11*b22^2 - 2*b11^2*b23 - 2*b11*b13*b23 + 2*b12*b13*b23 + 2*b11*b22*b23 
>         - b11*b23^2 - 4*b11^2*b55 - 4*b11*b12*b55 + 2*b12^2*b55 - 4*b11*b13*b55 
>         + 2*b12*b13*b55 + 2*b11*b22*b55 - 4*b11*b23*b55 + 2*b12*b23*b55 - 
>         2*b13*b23*b55 - 8*b11*b55^2 - 2*b12*b55^2 - 2*b13*b55^2 + 4*b22*b55^2 - 
>         2*b23*b55^2 - 4*b55^3,
>     -2*b11*b12*r + b12^2*r - b11*b22*r + 2*b11*b55*r - 2*b12*b55*r - 2*b22*b55*r
>         + 2*b55^2*r,
>     -b11^3 - b11*b13^2 + 2*b11^2*b22 + b13^2*b22 - b11*b22^2 - 2*b11^2*b55 - 
>         2*b11*b13*b55 - b13^2*b55 + 2*b11*b22*b55 + 2*b13*b22*b55 + b11*b55^2 - 
>         2*b13*b55^2 - b22*b55^2 + 2*b55^3,
>     -b11^2*r + b13^2*r + b11*b22*r - 2*b11*b55*r + 2*b13*b55*r + 2*b22*b55*r - 
>         2*b55^2*r,
>     0,
>     -b11^2*b22 + b11*b22^2 - 2*b11*b22*b55 + b22^2*b55 - b22*b55^2,
>     b11^2*b22 - b11*b22^2 + 2*b11^2*b23 - 2*b11*b22*b23 + b11*b23^2 + 
>         4*b11*b22*b55 - 2*b22^2*b55 + 4*b11*b23*b55 - 2*b22*b23*b55 + b23^2*b55 
>         + 3*b22*b55^2 + 2*b23*b55^2,
>     b11^2*r - b11*b22*r + b22^2*r + 2*b11*b55*r - b22*b55*r + b55^2*r,
>     b11^3 - 2*b11^2*b22 + b11*b22^2 + 4*b11^2*b55 - 6*b11*b22*b55 + 2*b22^2*b55 
>         - 2*b11*b23*b55 + 2*b22*b23*b55 - b23^2*b55 + 5*b11*b55^2 - 5*b22*b55^2 
>         - 2*b23*b55^2 + 2*b55^3,
>     b11*b22*r - b22^2*r + 2*b11*b23*r - 2*b22*b23*r + b23^2*r - 2*b11*b55*r + 
>         2*b22*b55*r + 2*b23*b55*r - 2*b55^2*r,
>     0,
>     -b11^2*b55 + 2*b11*b22*b55 - b22^2*b55 - 3*b11*b55^2 + 3*b22*b55^2 - 
>         2*b55^3,
>     b11^2*r - 2*b11*b22*r + b22^2*r + 3*b11*b55*r - 3*b22*b55*r + 3*b55^2*r,
>     0
> ];
> 
> // We compute the Rees ideal of the relations gens.
> time J := ReesIdeal(P,ideal<P | gens>);
Time: 0.240
> 
> Q<b11,b12,b13,b22,b23,b55,r,z1,z2,z3,z4,z5,z6,z7,z8,z9, z10, z11, z12, z13, \
z14, z15, z16>  := Generic(J);
> 
> R := Q/J;
> 
> // The blow-up of the ideal J is:
> X := Proj(R);
> 
> /* 
> The following helps us find the z-values corresponding to [b11,b12,b13,b22,b\
23,b55,r] = [321,68,72,197,77,77,1].
> // This helps us compute the sample point Pt below.
> // It is not necessary for running the rest of the code
> K1 := ideal<Q | [Evaluate(gg,[321,68,72,197,77,77,1,z1,z2,z3,z4,z5,z6,z7,z8,\
z9, z10, z11, z12, z13, z14, z15, z16]) : gg in Basis(J)]>;
> GroebnerBasis(J + K1);
> */
> 
> pt := [ 
>      - 10119/15653699,
>      + 81787/46961097,
>      + 18162/15653699,
>      - 133687/46961097,
>      - 61807/46961097,
>      - 118807/46961097,
>      + 3279122/15653699,
>      + 1434202/15653699,
>      + 5253202/15653699,
>      - 39525271/46961097,
>      + 86045237/46961097,
>      - 16623679/46961097,
>      + 16998301/46961097,
>      + 12687922/46961097,
>      - 15182471/46961097,
>     -1 ];
> Pt := Matrix(Q,[[z1,z2,z3,z4,z5,z6,z7,z8,z9, z10,z11, z12, z13, z14, z15, z1\
6],pt]);
> 
> Y := Scheme(Ambient(X),Minors(Pt,2));
> 
> Z := X meet Y;
> 
> // Because magma doesn't correctly grade the ring R,
> // we must saturate out by hand the ideals <z1,...,z16> and <b11,...,b55,r>
> IZ := DefiningIdeal(Z);
> time IZ1 := Saturation(IZ,ideal<Q | z1,z2,z3,z4,z5,z6,z7,z8,z9, z10,z11, z12\
, z13, z14, z15, z16>);
Time: 0.190
> 
> time IZ2 := Saturation(IZ1,ideal<Q | b11,b12,b13,b22,b23,b55,r >);
Time: 0.010
> 
> // The scheme Z2 is the fiber in X of the point Pt
> Z2 := Scheme(Ambient(X),IZ2);
> // It has four irreducible components
> IrreducibleComponents(Z2);
[
    Scheme over Rational Field defined by
    b11 - 321*r,
    b12 - 68*r,
    b13 + 226*r,
    b22 - 197*r,
    b23 + 479*r,
    b55 - 77*r,
    z1 - 10119/15653699*z16,
    z2 + 81787/46961097*z16,
    z3 + 18162/15653699*z16,
    z4 - 133687/46961097*z16,
    z5 - 61807/46961097*z16,
    z6 - 118807/46961097*z16,
    z7 + 3279122/15653699*z16,
    z8 + 1434202/15653699*z16,
    z9 + 5253202/15653699*z16,
    z10 - 39525271/46961097*z16,
    z11 + 86045237/46961097*z16,
    z12 - 16623679/46961097*z16,
    z13 + 16998301/46961097*z16,
    z14 + 12687922/46961097*z16,
    z15 - 15182471/46961097*z16,
    Scheme over Rational Field defined by
    b11 - 321*r,
    b12 - 68*r,
    b13 - 72*r,
    b22 - 197*r,
    b23 - 77*r,
    b55 - 77*r,
    z1 - 10119/15653699*z16,
    z2 + 81787/46961097*z16,
    z3 + 18162/15653699*z16,
    z4 - 133687/46961097*z16,
    z5 - 61807/46961097*z16,
    z6 - 118807/46961097*z16,
    z7 + 3279122/15653699*z16,
    z8 + 1434202/15653699*z16,
    z9 + 5253202/15653699*z16,
    z10 - 39525271/46961097*z16,
    z11 + 86045237/46961097*z16,
    z12 - 16623679/46961097*z16,
    z13 + 16998301/46961097*z16,
    z14 + 12687922/46961097*z16,
    z15 - 15182471/46961097*z16,
    Scheme over Rational Field defined by
    b11 - 321*r,
    b12 - 728*r,
    b13 + 226*r,
    b22 - 197*r,
    b23 - 77*r,
    b55 - 77*r,
    z1 - 10119/15653699*z16,
    z2 + 81787/46961097*z16,
    z3 + 18162/15653699*z16,
    z4 - 133687/46961097*z16,
    z5 - 61807/46961097*z16,
    z6 - 118807/46961097*z16,
    z7 + 3279122/15653699*z16,
    z8 + 1434202/15653699*z16,
    z9 + 5253202/15653699*z16,
    z10 - 39525271/46961097*z16,
    z11 + 86045237/46961097*z16,
    z12 - 16623679/46961097*z16,
    z13 + 16998301/46961097*z16,
    z14 + 12687922/46961097*z16,
    z15 - 15182471/46961097*z16,
    Scheme over Rational Field defined by
    b11 - 321*r,
    b12 - 728*r,
    b13 - 72*r,
    b22 - 197*r,
    b23 + 479*r,
    b55 - 77*r,
    z1 - 10119/15653699*z16,
    z2 + 81787/46961097*z16,
    z3 + 18162/15653699*z16,
    z4 - 133687/46961097*z16,
    z5 - 61807/46961097*z16,
    z6 - 118807/46961097*z16,
    z7 + 3279122/15653699*z16,
    z8 + 1434202/15653699*z16,
    z9 + 5253202/15653699*z16,
    z10 - 39525271/46961097*z16,
    z11 + 86045237/46961097*z16,
    z12 - 16623679/46961097*z16,
    z13 + 16998301/46961097*z16,
    z14 + 12687922/46961097*z16,
    z15 - 15182471/46961097*z16
]
> // Each component has affine dimension 1 (so projective dimension 0) and con\
sists of a single point.
> [ [Dimension(cc),Degree(cc)] : cc in IrreducibleComponents(Z2) ];
[
    [ 1, 1 ],
    [ 1, 1 ],
    [ 1, 1 ],
    [ 1, 1 ]
]
> 
> 

==> anc/6-Theorem_D_2_.magma.tex <==
// Code to verify the claims in the proof of Theorem D(2) of the paper
// Reconstruction of anisotropic stiffness tensors from partial data around one polarization
// by de Hoop, Ilmavirta, Lassas and Varilly-Alvarado

clear;

/* 
For reference purposes: here is the full set of 19 slowness polynomial coefficients in the orthorhombic case

// Full Orthorhombic
P<b11,b12,b13,b22,b23,b33,b44,b55,b66,r> := PolynomialRing(Rationals(),10,"grevlex");

gens := 
[
    b11*b55*b66,
    b11*b22*b55 + b11*b44*b66 - b12^2*b55 - 2*b12*b55*b66,
    b11*b33*b66 + b11*b44*b55 - b13^2*b66 - 2*b13*b55*b66,
    -b11*b55*r - b11*b66*r - b55*b66*r,
    b11*b22*b44 + b22*b55*b66 - b12^2*b44 - 2*b12*b44*b66,
    -b11*b23^2 - 2*b11*b23*b44 + b11*b22*b33 + 2*b23*b13*b12 + 2*b23*b13*b66 + 
        2*b23*b12*b55 + 2*b23*b55*b66 - b13^2*b22 - 2*b13*b22*b55 + 
        2*b13*b12*b44 + 2*b13*b44*b66 - b12^2*b33 - 2*b12*b33*b66 + 
        2*b12*b44*b55 + 4*b44*b55*b66,
    -b11*b22*r - b11*b44*r - b22*b55*r + b12^2*r + 2*b12*b66*r - b44*b66*r - 
        b55*b66*r,
    b11*b33*b44 - b13^2*b44 - 2*b13*b44*b55 + b33*b55*b66,
    -b11*b33*r - b11*b44*r + b13^2*r + 2*b13*b55*r - b33*b66*r - b44*b55*r - 
        b55*b66*r,
    b11*r^2 + b55*r^2 + b66*r^2,
    b22*b44*b66,
    -b23^2*b66 - 2*b23*b44*b66 + b22*b33*b66 + b22*b44*b55,
    -b22*b44*r - b22*b66*r - b44*b66*r,
    -b23^2*b55 - 2*b23*b44*b55 + b22*b33*b55 + b33*b44*b66,
    b23^2*r + 2*b23*b44*r - b22*b33*r - b22*b55*r - b33*b66*r - b44*b55*r - 
        b44*b66*r,
    b22*r^2 + b44*r^2 + b66*r^2,
    b33*b44*b55,
    -b33*b44*r - b33*b55*r - b44*b55*r,
    b33*r^2 + b44*r^2 + b55*r^2
];

// We can solve for b33, b44, and b66, as follows:

[Evaluate(gg,[b11,b12,b13,b22,b23,b22-b11-b55-b55,-b22+b11+b55,b55,-b11-b55,r]) : gg in gens ];

// The result of this calculation is included below.

*/

// After solving for b33, b44, and b66, we reduce to:
F := Rationals();
P<b11,b12,b13,b22,b23,b55,r> := PolynomialRing(F,7,"grevlex");

gens := [
    -b11^2*b55 - b11*b55^2,
    -b11^3 + b11^2*b22 - 2*b11^2*b55 + 2*b11*b12*b55 - b12^2*b55 + 2*b11*b22*b55
        - b11*b55^2 + 2*b12*b55^2,
    b11^3 + b11*b13^2 - b11^2*b22 + 4*b11^2*b55 + 2*b11*b13*b55 + b13^2*b55 - 
        2*b11*b22*b55 + 3*b11*b55^2 + 2*b13*b55^2,
    b11^2*r + b11*b55*r + b55^2*r,
    2*b11^2*b12 - b11*b12^2 + b11^2*b22 - 2*b11*b12*b22 + b12^2*b22 - b11*b22^2 
        + 4*b11*b12*b55 - b12^2*b55 - 2*b12*b22*b55 + 2*b12*b55^2 - b22*b55^2,
    -2*b11^2*b12 + b11*b12^2 - 2*b11^2*b13 + 2*b11*b12*b13 - b11^2*b22 + 
        2*b11*b12*b22 - b12^2*b22 + 2*b11*b13*b22 - 2*b12*b13*b22 - b13^2*b22 + 
        b11*b22^2 - 2*b11^2*b23 - 2*b11*b13*b23 + 2*b12*b13*b23 + 2*b11*b22*b23 
        - b11*b23^2 - 4*b11^2*b55 - 4*b11*b12*b55 + 2*b12^2*b55 - 4*b11*b13*b55 
        + 2*b12*b13*b55 + 2*b11*b22*b55 - 4*b11*b23*b55 + 2*b12*b23*b55 - 
        2*b13*b23*b55 - 8*b11*b55^2 - 2*b12*b55^2 - 2*b13*b55^2 + 4*b22*b55^2 - 
        2*b23*b55^2 - 4*b55^3,
    -2*b11*b12*r + b12^2*r - b11*b22*r + 2*b11*b55*r - 2*b12*b55*r - 2*b22*b55*r
        + 2*b55^2*r,
    -b11^3 - b11*b13^2 + 2*b11^2*b22 + b13^2*b22 - b11*b22^2 - 2*b11^2*b55 - 
        2*b11*b13*b55 - b13^2*b55 + 2*b11*b22*b55 + 2*b13*b22*b55 + b11*b55^2 - 
        2*b13*b55^2 - b22*b55^2 + 2*b55^3,
    -b11^2*r + b13^2*r + b11*b22*r - 2*b11*b55*r + 2*b13*b55*r + 2*b22*b55*r - 
        2*b55^2*r,
    0,
    -b11^2*b22 + b11*b22^2 - 2*b11*b22*b55 + b22^2*b55 - b22*b55^2,
    b11^2*b22 - b11*b22^2 + 2*b11^2*b23 - 2*b11*b22*b23 + b11*b23^2 + 
        4*b11*b22*b55 - 2*b22^2*b55 + 4*b11*b23*b55 - 2*b22*b23*b55 + b23^2*b55 
        + 3*b22*b55^2 + 2*b23*b55^2,
    b11^2*r - b11*b22*r + b22^2*r + 2*b11*b55*r - b22*b55*r + b55^2*r,
    b11^3 - 2*b11^2*b22 + b11*b22^2 + 4*b11^2*b55 - 6*b11*b22*b55 + 2*b22^2*b55 
        - 2*b11*b23*b55 + 2*b22*b23*b55 - b23^2*b55 + 5*b11*b55^2 - 5*b22*b55^2 
        - 2*b23*b55^2 + 2*b55^3,
    b11*b22*r - b22^2*r + 2*b11*b23*r - 2*b22*b23*r + b23^2*r - 2*b11*b55*r + 
        2*b22*b55*r + 2*b23*b55*r - 2*b55^2*r,
    0,
    -b11^2*b55 + 2*b11*b22*b55 - b22^2*b55 - 3*b11*b55^2 + 3*b22*b55^2 - 
        2*b55^3,
    b11^2*r - 2*b11*b22*r + b22^2*r + 3*b11*b55*r - 3*b22*b55*r + 3*b55^2*r,
    0
];

// We compute the Rees ideal of the relations gens.
time J := ReesIdeal(P,ideal<P | gens>);

Q<b11,b12,b13,b22,b23,b55,r,z1,z2,z3,z4,z5,z6,z7,z8,z9, z10, z11, z12, z13, z14, z15, z16>  := Generic(J);

R := Q/J;

// The blow-up of the ideal J is:
X := Proj(R);

/* 
The following helps us find the z-values corresponding to [b11,b12,b13,b22,b23,b55,r] = [321,68,72,197,77,77,1].
// This helps us compute the sample point Pt below.
// It is not necessary for running the rest of the code
K1 := ideal<Q | [Evaluate(gg,[321,68,72,197,77,77,1,z1,z2,z3,z4,z5,z6,z7,z8,z9, z10, z11, z12, z13, z14, z15, z16]) : gg in Basis(J)]>;
GroebnerBasis(J + K1);
*/

pt := [ 
     - 10119/15653699,
     + 81787/46961097,
     + 18162/15653699,
     - 133687/46961097,
     - 61807/46961097,
     - 118807/46961097,
     + 3279122/15653699,
     + 1434202/15653699,
     + 5253202/15653699,
     - 39525271/46961097,
     + 86045237/46961097,
     - 16623679/46961097,
     + 16998301/46961097,
     + 12687922/46961097,
     - 15182471/46961097,
    -1 ];
Pt := Matrix(Q,[[z1,z2,z3,z4,z5,z6,z7,z8,z9, z10,z11, z12, z13, z14, z15, z16],pt]);

Y := Scheme(Ambient(X),Minors(Pt,2));

Z := X meet Y;

// Because magma doesn't correctly grade the ring R,
// we must saturate out by hand the ideals <z1,...,z16> and <b11,...,b55,r>
IZ := DefiningIdeal(Z);
time IZ1 := Saturation(IZ,ideal<Q | z1,z2,z3,z4,z5,z6,z7,z8,z9, z10,z11, z12, z13, z14, z15, z16>);

time IZ2 := Saturation(IZ1,ideal<Q | b11,b12,b13,b22,b23,b55,r >);

// The scheme Z2 is the fiber in X of the point Pt
Z2 := Scheme(Ambient(X),IZ2);
// It has four irreducible components
IrreducibleComponents(Z2);
// Each component has affine dimension 1 (so projective dimension 0) and consists of a single point.
[ [Dimension(cc),Degree(cc)] : cc in IrreducibleComponents(Z2) ];



==> anc/6.1-Theorem_D_2_.txt <==
Magma V2.28-4     Fri Apr  4 2025 07:49:21 on compute  [Seed = 2365931510]

+-------------------------------------------------------------------+
|       This copy of Magma has been made available through a        |
|                   generous initiative of the                      |
|                                                                   |
|                         Simons Foundation                         |
|                                                                   |
| covering U.S. Colleges, Universities, Nonprofit Research entities,|
|               and their students, faculty, and staff              |
+-------------------------------------------------------------------+

Type ? for help.  Type <Ctrl>-D to quit.
> // Code to verify the claims in the proof of Theorem D(2) of the paper
> // Reconstruction of anisotropic stiffness tensors from partial data around one polarization
> // by de Hoop, Ilmavirta, Lassas and Varilly-Alvarado
> 
> clear;
> 
> /* 
> For reference purposes: here is the full set of 19 slowness polynomial coefficients in the orthorhombic case
> 
> // Full Orthorhombic
> P<b11,b12,b13,b22,b23,b33,b44,b55,b66,r> := PolynomialRing(Rationals(),10,"grevlex");
> 
> gens := 
> [
>     b11*b55*b66,
>     b11*b22*b55 + b11*b44*b66 - b12^2*b55 - 2*b12*b55*b66,
>     b11*b33*b66 + b11*b44*b55 - b13^2*b66 - 2*b13*b55*b66,
>     -b11*b55*r - b11*b66*r - b55*b66*r,
>     b11*b22*b44 + b22*b55*b66 - b12^2*b44 - 2*b12*b44*b66,
>     -b11*b23^2 - 2*b11*b23*b44 + b11*b22*b33 + 2*b23*b13*b12 + 2*b23*b13*b66 + 
>         2*b23*b12*b55 + 2*b23*b55*b66 - b13^2*b22 - 2*b13*b22*b55 + 
>         2*b13*b12*b44 + 2*b13*b44*b66 - b12^2*b33 - 2*b12*b33*b66 + 
>         2*b12*b44*b55 + 4*b44*b55*b66,
>     -b11*b22*r - b11*b44*r - b22*b55*r + b12^2*r + 2*b12*b66*r - b44*b66*r - 
>         b55*b66*r,
>     b11*b33*b44 - b13^2*b44 - 2*b13*b44*b55 + b33*b55*b66,
>     -b11*b33*r - b11*b44*r + b13^2*r + 2*b13*b55*r - b33*b66*r - b44*b55*r - 
>         b55*b66*r,
>     b11*r^2 + b55*r^2 + b66*r^2,
>     b22*b44*b66,
>     -b23^2*b66 - 2*b23*b44*b66 + b22*b33*b66 + b22*b44*b55,
>     -b22*b44*r - b22*b66*r - b44*b66*r,
>     -b23^2*b55 - 2*b23*b44*b55 + b22*b33*b55 + b33*b44*b66,
>     b23^2*r + 2*b23*b44*r - b22*b33*r - b22*b55*r - b33*b66*r - b44*b55*r - 
>         b44*b66*r,
>     b22*r^2 + b44*r^2 + b66*r^2,
>     b33*b44*b55,
>     -b33*b44*r - b33*b55*r - b44*b55*r,
>     b33*r^2 + b44*r^2 + b55*r^2
> ];
> 
> // We can solve for b33, b44, and b66, as follows:
> 
> [Evaluate(gg,[b11,b12,b13,b22,b23,b22-b11-b55-b55,-b22+b11+b55,b55,-b11-b55,r]) : gg in gens ];
> 
> // The result of this calculation is included below.
> 
> */
> 
> // After solving for b33, b44, and b66, we reduce to:
> F := Rationals();
> P<b11,b12,b13,b22,b23,b55,r> := PolynomialRing(F,7,"grevlex");
> 
> gens := [
>     -b11^2*b55 - b11*b55^2,
>     -b11^3 + b11^2*b22 - 2*b11^2*b55 + 2*b11*b12*b55 - b12^2*b55 + 2*b11*b22*b55
>         - b11*b55^2 + 2*b12*b55^2,
>     b11^3 + b11*b13^2 - b11^2*b22 + 4*b11^2*b55 + 2*b11*b13*b55 + b13^2*b55 - 
>         2*b11*b22*b55 + 3*b11*b55^2 + 2*b13*b55^2,
>     b11^2*r + b11*b55*r + b55^2*r,
>     2*b11^2*b12 - b11*b12^2 + b11^2*b22 - 2*b11*b12*b22 + b12^2*b22 - b11*b22^2 
>         + 4*b11*b12*b55 - b12^2*b55 - 2*b12*b22*b55 + 2*b12*b55^2 - b22*b55^2,
>     -2*b11^2*b12 + b11*b12^2 - 2*b11^2*b13 + 2*b11*b12*b13 - b11^2*b22 + 
>         2*b11*b12*b22 - b12^2*b22 + 2*b11*b13*b22 - 2*b12*b13*b22 - b13^2*b22 + 
>         b11*b22^2 - 2*b11^2*b23 - 2*b11*b13*b23 + 2*b12*b13*b23 + 2*b11*b22*b23 
>         - b11*b23^2 - 4*b11^2*b55 - 4*b11*b12*b55 + 2*b12^2*b55 - 4*b11*b13*b55 
>         + 2*b12*b13*b55 + 2*b11*b22*b55 - 4*b11*b23*b55 + 2*b12*b23*b55 - 
>         2*b13*b23*b55 - 8*b11*b55^2 - 2*b12*b55^2 - 2*b13*b55^2 + 4*b22*b55^2 - 
>         2*b23*b55^2 - 4*b55^3,
>     -2*b11*b12*r + b12^2*r - b11*b22*r + 2*b11*b55*r - 2*b12*b55*r - 2*b22*b55*r
>         + 2*b55^2*r,
>     -b11^3 - b11*b13^2 + 2*b11^2*b22 + b13^2*b22 - b11*b22^2 - 2*b11^2*b55 - 
>         2*b11*b13*b55 - b13^2*b55 + 2*b11*b22*b55 + 2*b13*b22*b55 + b11*b55^2 - 
>         2*b13*b55^2 - b22*b55^2 + 2*b55^3,
>     -b11^2*r + b13^2*r + b11*b22*r - 2*b11*b55*r + 2*b13*b55*r + 2*b22*b55*r - 
>         2*b55^2*r,
>     0,
>     -b11^2*b22 + b11*b22^2 - 2*b11*b22*b55 + b22^2*b55 - b22*b55^2,
>     b11^2*b22 - b11*b22^2 + 2*b11^2*b23 - 2*b11*b22*b23 + b11*b23^2 + 
>         4*b11*b22*b55 - 2*b22^2*b55 + 4*b11*b23*b55 - 2*b22*b23*b55 + b23^2*b55 
>         + 3*b22*b55^2 + 2*b23*b55^2,
>     b11^2*r - b11*b22*r + b22^2*r + 2*b11*b55*r - b22*b55*r + b55^2*r,
>     b11^3 - 2*b11^2*b22 + b11*b22^2 + 4*b11^2*b55 - 6*b11*b22*b55 + 2*b22^2*b55 
>         - 2*b11*b23*b55 + 2*b22*b23*b55 - b23^2*b55 + 5*b11*b55^2 - 5*b22*b55^2 
>         - 2*b23*b55^2 + 2*b55^3,
>     b11*b22*r - b22^2*r + 2*b11*b23*r - 2*b22*b23*r + b23^2*r - 2*b11*b55*r + 
>         2*b22*b55*r + 2*b23*b55*r - 2*b55^2*r,
>     0,
>     -b11^2*b55 + 2*b11*b22*b55 - b22^2*b55 - 3*b11*b55^2 + 3*b22*b55^2 - 
>         2*b55^3,
>     b11^2*r - 2*b11*b22*r + b22^2*r + 3*b11*b55*r - 3*b22*b55*r + 3*b55^2*r,
>     0
> ];
> 
> // We compute the Rees ideal of the relations gens.
> time J := ReesIdeal(P,ideal<P | gens>);
Time: 0.240
> 
> Q<b11,b12,b13,b22,b23,b55,r,z1,z2,z3,z4,z5,z6,z7,z8,z9, z10, z11, z12, z13, \
z14, z15, z16>  := Generic(J);
> 
> R := Q/J;
> 
> // The blow-up of the ideal J is:
> X := Proj(R);
> 
> /* 
> The following helps us find the z-values corresponding to [b11,b12,b13,b22,b\
23,b55,r] = [321,68,72,197,77,77,1].
> // This helps us compute the sample point Pt below.
> // It is not necessary for running the rest of the code
> K1 := ideal<Q | [Evaluate(gg,[321,68,72,197,77,77,1,z1,z2,z3,z4,z5,z6,z7,z8,\
z9, z10, z11, z12, z13, z14, z15, z16]) : gg in Basis(J)]>;
> GroebnerBasis(J + K1);
> */
> 
> pt := [ 
>      - 10119/15653699,
>      + 81787/46961097,
>      + 18162/15653699,
>      - 133687/46961097,
>      - 61807/46961097,
>      - 118807/46961097,
>      + 3279122/15653699,
>      + 1434202/15653699,
>      + 5253202/15653699,
>      - 39525271/46961097,
>      + 86045237/46961097,
>      - 16623679/46961097,
>      + 16998301/46961097,
>      + 12687922/46961097,
>      - 15182471/46961097,
>     -1 ];
> Pt := Matrix(Q,[[z1,z2,z3,z4,z5,z6,z7,z8,z9, z10,z11, z12, z13, z14, z15, z1\
6],pt]);
> 
> Y := Scheme(Ambient(X),Minors(Pt,2));
> 
> Z := X meet Y;
> 
> // Because magma doesn't correctly grade the ring R,
> // we must saturate out by hand the ideals <z1,...,z16> and <b11,...,b55,r>
> IZ := DefiningIdeal(Z);
> time IZ1 := Saturation(IZ,ideal<Q | z1,z2,z3,z4,z5,z6,z7,z8,z9, z10,z11, z12\
, z13, z14, z15, z16>);
Time: 0.200
> 
> time IZ2 := Saturation(IZ1,ideal<Q | b11,b12,b13,b22,b23,b55,r >);
Time: 0.000
> 
> // The scheme Z2 is the fiber in X of the point Pt
> Z2 := Scheme(Ambient(X),IZ2);
> // It has four irreducible components
> IrreducibleComponents(Z2);
[
    Scheme over Rational Field defined by
    b11 - 321*r,
    b12 - 68*r,
    b13 + 226*r,
    b22 - 197*r,
    b23 + 479*r,
    b55 - 77*r,
    z1 - 10119/15653699*z16,
    z2 + 81787/46961097*z16,
    z3 + 18162/15653699*z16,
    z4 - 133687/46961097*z16,
    z5 - 61807/46961097*z16,
    z6 - 118807/46961097*z16,
    z7 + 3279122/15653699*z16,
    z8 + 1434202/15653699*z16,
    z9 + 5253202/15653699*z16,
    z10 - 39525271/46961097*z16,
    z11 + 86045237/46961097*z16,
    z12 - 16623679/46961097*z16,
    z13 + 16998301/46961097*z16,
    z14 + 12687922/46961097*z16,
    z15 - 15182471/46961097*z16,
    Scheme over Rational Field defined by
    b11 - 321*r,
    b12 - 68*r,
    b13 - 72*r,
    b22 - 197*r,
    b23 - 77*r,
    b55 - 77*r,
    z1 - 10119/15653699*z16,
    z2 + 81787/46961097*z16,
    z3 + 18162/15653699*z16,
    z4 - 133687/46961097*z16,
    z5 - 61807/46961097*z16,
    z6 - 118807/46961097*z16,
    z7 + 3279122/15653699*z16,
    z8 + 1434202/15653699*z16,
    z9 + 5253202/15653699*z16,
    z10 - 39525271/46961097*z16,
    z11 + 86045237/46961097*z16,
    z12 - 16623679/46961097*z16,
    z13 + 16998301/46961097*z16,
    z14 + 12687922/46961097*z16,
    z15 - 15182471/46961097*z16,
    Scheme over Rational Field defined by
    b11 - 321*r,
    b12 - 728*r,
    b13 + 226*r,
    b22 - 197*r,
    b23 - 77*r,
    b55 - 77*r,
    z1 - 10119/15653699*z16,
    z2 + 81787/46961097*z16,
    z3 + 18162/15653699*z16,
    z4 - 133687/46961097*z16,
    z5 - 61807/46961097*z16,
    z6 - 118807/46961097*z16,
    z7 + 3279122/15653699*z16,
    z8 + 1434202/15653699*z16,
    z9 + 5253202/15653699*z16,
    z10 - 39525271/46961097*z16,
    z11 + 86045237/46961097*z16,
    z12 - 16623679/46961097*z16,
    z13 + 16998301/46961097*z16,
    z14 + 12687922/46961097*z16,
    z15 - 15182471/46961097*z16,
    Scheme over Rational Field defined by
    b11 - 321*r,
    b12 - 728*r,
    b13 - 72*r,
    b22 - 197*r,
    b23 + 479*r,
    b55 - 77*r,
    z1 - 10119/15653699*z16,
    z2 + 81787/46961097*z16,
    z3 + 18162/15653699*z16,
    z4 - 133687/46961097*z16,
    z5 - 61807/46961097*z16,
    z6 - 118807/46961097*z16,
    z7 + 3279122/15653699*z16,
    z8 + 1434202/15653699*z16,
    z9 + 5253202/15653699*z16,
    z10 - 39525271/46961097*z16,
    z11 + 86045237/46961097*z16,
    z12 - 16623679/46961097*z16,
    z13 + 16998301/46961097*z16,
    z14 + 12687922/46961097*z16,
    z15 - 15182471/46961097*z16
]
> // Each component has affine dimension 1 (so projective dimension 0) and con\
sists of a single point.
> [ [Dimension(cc),Degree(cc)] : cc in IrreducibleComponents(Z2) ];
[
    [ 1, 1 ],
    [ 1, 1 ],
    [ 1, 1 ],
    [ 1, 1 ]
]
> 
> 


==> anc/7-Theorem_D_3_.magma.tex <==
// Code to verify the claims in the proof of Theorem D(3) of the paper
// Reconstruction of anisotropic stiffness tensors from partial data around one polarization
// by de Hoop, Ilmavirta, Lassas and Varilly-Alvarado

clear;

/* 
For reference purposes: here is the full set of slowness polynomial coefficients in the monoclinic case

// Full Monoclinic
P<b11,b12,b13,b15,b22,b23,b25,b33,b35,b44,b46,b55,b66,r> := PolynomialRing(Rationals(),14,"grevlex");

gens := 
[
    b11*b55*b66 - b15^2*b66,
    2*b11*b35*b66 + 2*b11*b46*b55 - 2*b13*b15*b66 - 2*b15^2*b46,
    b11*b22*b55 - b11*b25^2 - 2*b11*b25*b46 + b11*b44*b66 - b11*b46^2 - b12^2*b55 + 2*b12*b15*b25 + 2*b12*b15*b46 -
        2*b12*b55*b66 - b15^2*b22 + 2*b15*b25*b66,
    b11*b33*b66 + 4*b11*b35*b46 + b11*b44*b55 - b13^2*b66 - 4*b13*b15*b46 - 2*b13*b55*b66 - b15^2*b44 + 
        2*b15*b35*b66,
    -b11*b55*r - b11*b66*r + b15^2*r - b55*b66*r,
    2*b11*b22*b35 - 2*b11*b23*b25 - 2*b11*b23*b46 - 2*b11*b25*b44 - 2*b12^2*b35 + 2*b12*b13*b25 + 2*b12*b13*b46 + 
        2*b12*b15*b23 + 2*b12*b15*b44 - 4*b12*b35*b66 - 2*b13*b15*b22 + 2*b13*b25*b66 + 2*b15*b23*b66 + 
        4*b15*b44*b66 - 4*b15*b46^2,
    2*b11*b33*b46 + 2*b11*b35*b44 - 2*b13^2*b46 - 2*b13*b15*b44 - 2*b13*b35*b66 - 4*b13*b46*b55 + 2*b15*b33*b66 + 
        4*b15*b35*b46,
    -2*b11*b35*r - 2*b11*b46*r + 2*b13*b15*r - 2*b15*b66*r - 2*b35*b66*r - 2*b46*b55*r,
    b11*b22*b44 - b12^2*b44 + 2*b12*b25*b46 - 2*b12*b44*b66 + 2*b12*b46^2 - 2*b15*b22*b46 + b22*b55*b66 - 
        b25^2*b66,
    b11*b22*b33 - b11*b23^2 - 2*b11*b23*b44 - b12^2*b33 + 2*b12*b13*b23 + 2*b12*b13*b44 + 2*b12*b23*b55 - 
        2*b12*b25*b35 - 2*b12*b33*b66 - 2*b12*b35*b46 + 2*b12*b44*b55 - b13^2*b22 - 2*b13*b22*b55 + 2*b13*b23*b66 +
        2*b13*b25^2 + 4*b13*b25*b46 + 2*b13*b44*b66 - 2*b13*b46^2 + 2*b15*b22*b35 - 2*b15*b23*b25 - 2*b15*b23*b46 -
        2*b15*b25*b44 + 2*b23*b55*b66 - 2*b25*b35*b66 + 4*b44*b55*b66 - 4*b46^2*b55,
    -b11*b22*r - b11*b44*r + b12^2*r + 2*b12*b66*r + 2*b15*b46*r - b22*b55*r + b25^2*r + 2*b25*b46*r - b44*b66*r + 
        b46^2*r - b55*b66*r,
    b11*b33*b44 - b13^2*b44 - 4*b13*b35*b46 - 2*b13*b44*b55 + 4*b15*b33*b46 + 2*b15*b35*b44 + b33*b55*b66 - 
        b35^2*b66,
    -b11*b33*r - b11*b44*r + b13^2*r + 2*b13*b55*r - 2*b15*b35*r - 4*b15*b46*r - b33*b66*r - 4*b35*b46*r - 
        b44*b55*r - b55*b66*r,
    b11*r^2 + b55*r^2 + b66*r^2,
    2*b12*b23*b46 - 2*b12*b25*b44 - 2*b13*b22*b46 + 2*b15*b22*b44 + 2*b22*b35*b66 - 2*b22*b46*b55 - 2*b23*b25*b66 +
        2*b25^2*b46 - 4*b25*b44*b66 + 4*b25*b46^2,
    2*b12*b23*b35 - 2*b12*b25*b33 - 2*b12*b33*b46 + 2*b12*b35*b44 - 2*b13*b22*b35 + 2*b13*b23*b25 + 2*b13*b23*b46 +
        2*b13*b25*b44 + 2*b15*b22*b33 - 2*b15*b23^2 - 4*b15*b23*b44 + 2*b23*b35*b66 - 2*b25*b33*b66 + 4*b35*b44*b66
        - 4*b35*b46^2,
    2*b12*b25*r + 2*b12*b46*r + 2*b13*b46*r - 2*b15*b22*r - 2*b15*b44*r - 2*b22*b35*r + 2*b23*b25*r + 2*b23*b46*r +
        2*b25*b44*r + 2*b25*b66*r - 2*b35*b66*r + 2*b46*b55*r,
    -2*b13*b35*b44 + 2*b15*b33*b44 + 2*b33*b46*b55 - 2*b35^2*b46,
    2*b13*b35*r - 2*b15*b33*r - 2*b15*b44*r - 2*b33*b46*r - 2*b35*b44*r - 2*b46*b55*r,
    2*b15*r^2 + 2*b35*r^2 + 2*b46*r^2,
    b22*b44*b66 - b22*b46^2,
    b22*b33*b66 - 2*b22*b35*b46 + b22*b44*b55 - b23^2*b66 + 2*b23*b25*b46 - 2*b23*b44*b66 + 2*b23*b46^2 - 
        b25^2*b44,
    -b22*b44*r - b22*b66*r - b44*b66*r + b46^2*r,
    b22*b33*b55 - b22*b35^2 - b23^2*b55 + 2*b23*b25*b35 + 2*b23*b35*b46 - 2*b23*b44*b55 - b25^2*b33 - 2*b25*b33*b46
        + 2*b25*b35*b44 + b33*b44*b66 - b33*b46^2,
    -b22*b33*r - b22*b55*r + b23^2*r + 2*b23*b44*r + b25^2*r + 2*b25*b46*r - b33*b66*r + 2*b35*b46*r - b44*b55*r - 
        b44*b66*r + b46^2*r,
    b22*r^2 + b44*r^2 + b66*r^2,
    b33*b44*b55 - b35^2*b44,
    -b33*b44*r - b33*b55*r + b35^2*r - b44*b55*r,
    b33*r^2 + b44*r^2 + b55*r^2
];

// We can solve for b22, b44, b66, and b46, as follows:

[Evaluate(gg,[b11,b12,b13,b15,b33+b55+b11+b55,b23,b25,b33,b35,-b33-b55,-b15-b35,b55,-b11-b55,r]) : gg in gens ];

// The result of this calculation is included below.

*/

// After solving for b22, b44, b66, and b46, we reduce to:
F := Rationals();
P<b11,b12,b13,b15,b23,b25,b33,b35,b55,r> := PolynomialRing(F,10,"grevlex");

gens := 
[
    b11*b15^2 - b11^2*b55 + b15^2*b55 - b11*b55^2,
    2*b11*b13*b15 + 2*b15^3 - 2*b11^2*b35 + 2*b15^2*b35 - 2*b11*b15*b55 + 
        2*b13*b15*b55 - 4*b11*b35*b55,
    -2*b11*b15^2 - 2*b12*b15^2 + 2*b12*b15*b25 - b11*b25^2 + b11^2*b33 - b15^2*b33 - 
        2*b11*b15*b35 - 2*b12*b15*b35 + 2*b11*b25*b35 - b11*b35^2 + 2*b11^2*b55 + 
        2*b11*b12*b55 - b12^2*b55 - 2*b15^2*b55 - 2*b15*b25*b55 + 2*b11*b33*b55 + 
        3*b11*b55^2 + 2*b12*b55^2,
    b11*b13^2 + 4*b13*b15^2 - b11^2*b33 + b15^2*b33 - 6*b11*b15*b35 + 4*b13*b15*b35 - 
        4*b11*b35^2 + 2*b11*b13*b55 + b13^2*b55 + b15^2*b55 - 2*b11*b33*b55 - 
        2*b15*b35*b55 - b11*b55^2 + 2*b13*b55^2,
    b11^2*r + b15^2*r + b11*b55*r + b55^2*r,
    -2*b11*b13*b15 - 2*b12*b13*b15 - 4*b15^3 + 2*b12*b15*b23 - 2*b11*b13*b25 + 
        2*b12*b13*b25 - 2*b11*b23*b25 + 4*b11*b15*b33 - 2*b12*b15*b33 - 2*b13*b15*b33 
        + 2*b11*b25*b33 + 2*b11^2*b35 + 4*b11*b12*b35 - 2*b12^2*b35 - 2*b12*b13*b35 - 
        8*b15^2*b35 + 2*b11*b23*b35 + 2*b11*b33*b35 - 4*b15*b35^2 + 4*b11*b15*b55 - 
        2*b12*b15*b55 - 4*b13*b15*b55 - 2*b15*b23*b55 + 2*b11*b25*b55 - 2*b13*b25*b55 
        + 4*b15*b33*b55 + 4*b11*b35*b55 + 4*b12*b35*b55 + 4*b15*b55^2,
    2*b13^2*b15 - 4*b11*b15*b33 + 2*b13*b15*b33 + 2*b11*b13*b35 + 2*b13^2*b35 - 
        4*b15^2*b35 - 4*b11*b33*b35 - 4*b15*b35^2 + 6*b13*b15*b55 - 2*b15*b33*b55 - 
        2*b11*b35*b55 + 6*b13*b35*b55,
    4*b11*b15*r + 2*b13*b15*r + 2*b11*b35*r + 4*b15*b55*r + 4*b35*b55*r,
    2*b11*b15^2 + 2*b12*b15^2 - 2*b12*b15*b25 + b11*b25^2 - b11^2*b33 - 2*b11*b12*b33 
        + b12^2*b33 + 2*b15^2*b33 - b11*b33^2 + 2*b11*b15*b35 + 4*b12*b15*b35 - 
        2*b12*b25*b35 + 2*b15*b33*b35 + 2*b12*b35^2 - 2*b11^2*b55 - 2*b11*b12*b55 + 
        b12^2*b55 + 4*b15^2*b55 + b25^2*b55 - 4*b11*b33*b55 - 2*b12*b33*b55 + 
        4*b15*b35*b55 - 5*b11*b55^2 - 2*b12*b55^2 - b33*b55^2 - 2*b55^3,
    -b11*b13^2 - 2*b13*b15^2 - 2*b11*b13*b23 + 2*b12*b13*b23 + 2*b15^2*b23 - b11*b23^2
        - 4*b13*b15*b25 - 2*b15*b23*b25 + 2*b13*b25^2 + b11^2*b33 + 2*b11*b12*b33 - 
        b12^2*b33 + 2*b11*b13*b33 - 2*b12*b13*b33 - b13^2*b33 + 2*b11*b23*b33 + 
        2*b15*b25*b33 + b11*b33^2 + 2*b11*b15*b35 + 2*b12*b15*b35 - 4*b13*b15*b35 + 
        2*b15*b23*b35 + 2*b11*b25*b35 - 2*b12*b25*b35 - 4*b13*b25*b35 + 2*b15*b33*b35 
        + 2*b12*b35^2 - 2*b13*b35^2 - 2*b12*b13*b55 - 2*b13^2*b55 - 4*b15^2*b55 + 
        2*b12*b23*b55 - 2*b13*b23*b55 + 2*b15*b25*b55 + 6*b11*b33*b55 - 4*b15*b35*b55 
        + 2*b25*b35*b55 - 4*b35^2*b55 + 4*b11*b55^2 - 2*b12*b55^2 - 2*b13*b55^2 - 
        2*b23*b55^2 + 4*b33*b55^2 + 4*b55^3,
    -b11^2*r - 2*b11*b12*r + b12^2*r - b15^2*r - 2*b15*b25*r + b25^2*r - b11*b33*r - 
        2*b25*b35*r + b35^2*r - 2*b11*b55*r - 2*b12*b55*r - 2*b33*b55*r - 2*b55^2*r,
    b13^2*b33 - 4*b15^2*b33 - b11*b33^2 + 4*b13*b15*b35 - 6*b15*b33*b35 + b11*b35^2 + 
        4*b13*b35^2 + b13^2*b55 - 2*b11*b33*b55 + 2*b13*b33*b55 - 2*b15*b35*b55 + 
        b35^2*b55 + 2*b13*b55^2 - b33*b55^2,
    b13^2*r + 4*b15^2*r + b11*b33*r + 6*b15*b35*r + 4*b35^2*r + 2*b11*b55*r + 
        2*b13*b55*r + 2*b33*b55*r + 2*b55^2*r,
    0,
    2*b11*b13*b15 - 2*b12*b15*b23 + 4*b15^2*b25 + 2*b11*b23*b25 - 2*b15*b25^2 - 
        2*b11*b15*b33 + 2*b13*b15*b33 - 4*b11*b25*b33 + 2*b12*b25*b33 - 2*b15*b33^2 - 
        2*b11^2*b35 + 2*b11*b13*b35 - 2*b12*b23*b35 + 8*b15*b25*b35 - 2*b25^2*b35 - 
        2*b11*b33*b35 + 2*b13*b33*b35 + 4*b25*b35^2 + 4*b13*b15*b55 - 4*b11*b25*b55 + 
        2*b12*b25*b55 + 2*b23*b25*b55 - 4*b15*b33*b55 - 4*b25*b33*b55 - 4*b11*b35*b55 
        + 4*b13*b35*b55 - 4*b25*b55^2,
    -2*b13*b15*b23 - 2*b15*b23^2 + 2*b13*b23*b25 + 2*b11*b15*b33 + 2*b12*b15*b33 + 
        4*b15*b23*b33 + 2*b11*b25*b33 - 2*b12*b25*b33 - 2*b13*b25*b33 + 2*b15*b33^2 - 
        2*b11*b13*b35 - 4*b15^2*b35 - 2*b11*b23*b35 + 2*b12*b23*b35 - 2*b13*b23*b35 + 
        4*b11*b33*b35 - 2*b13*b33*b35 - 8*b15*b35^2 - 4*b35^3 + 4*b15*b23*b55 - 
        2*b13*b25*b55 + 4*b15*b33*b55 + 2*b25*b33*b55 + 4*b11*b35*b55 - 2*b12*b35*b55 
        - 4*b13*b35*b55 - 2*b23*b35*b55 + 4*b33*b35*b55 + 4*b35*b55^2,
    -2*b11*b15*r - 2*b12*b15*r - 2*b13*b15*r - 2*b15*b23*r - 2*b11*b25*r + 2*b12*b25*r
        + 2*b23*b25*r - 2*b25*b33*r - 2*b12*b35*r - 2*b13*b35*r - 2*b23*b35*r - 
        2*b33*b35*r - 4*b15*b55*r - 4*b25*b55*r - 4*b35*b55*r,
    -2*b15*b33^2 + 2*b13*b33*b35 + 2*b15*b35^2 + 2*b35^3 - 4*b15*b33*b55 + 
        2*b13*b35*b55 - 2*b33*b35*b55,
    2*b15*b33*r + 2*b13*b35*r + 4*b33*b35*r + 4*b15*b55*r + 4*b35*b55*r,
    0,
    -b11*b15^2 + b11^2*b33 - b15^2*b33 + b11*b33^2 - 2*b11*b15*b35 - 2*b15*b33*b35 - 
        b11*b35^2 - b33*b35^2 + b11^2*b55 - 2*b15^2*b55 + 4*b11*b33*b55 + b33^2*b55 - 
        4*b15*b35*b55 - 2*b35^2*b55 + 3*b11*b55^2 + 3*b33*b55^2 + 2*b55^3,
    2*b15^2*b23 + b11*b23^2 - 2*b15*b23*b25 - b11^2*b33 - 2*b11*b23*b33 + b25^2*b33 - 
        b11*b33^2 + 2*b11*b15*b35 + 4*b15*b23*b35 - 2*b23*b25*b35 + 2*b15*b33*b35 + 
        2*b11*b35^2 + 2*b23*b35^2 + 2*b33*b35^2 - 2*b11*b23*b55 + b23^2*b55 + 
        b25^2*b55 - 4*b11*b33*b55 - 2*b23*b33*b55 - 2*b33^2*b55 + 4*b15*b35*b55 + 
        4*b35^2*b55 - b11*b55^2 - 2*b23*b55^2 - 5*b33*b55^2 - 2*b55^3,
    b11^2*r + b15^2*r + b11*b33*r + b33^2*r + 2*b15*b35*r + b35^2*r + 3*b11*b55*r + 
        3*b33*b55*r + 3*b55^2*r,
    -b15^2*b33 + 2*b15*b25*b33 - b25^2*b33 + b11*b33^2 - 2*b15*b23*b35 + 2*b23*b25*b35
        - 2*b15*b33*b35 - b11*b35^2 - 2*b23*b35^2 - 2*b33*b35^2 - b23^2*b55 + 
        2*b11*b33*b55 + 2*b23*b33*b55 + 2*b33^2*b55 - 2*b25*b35*b55 - 2*b35^2*b55 + 
        2*b23*b55^2 + 3*b33*b55^2,
    b15^2*r + b23^2*r - 2*b15*b25*r + b25^2*r - b11*b33*r - 2*b23*b33*r - b33^2*r - 
        2*b25*b35*r - b35^2*r - 2*b11*b55*r - 2*b23*b55*r - 2*b33*b55*r - 2*b55^2*r,
    0,
    b33*b35^2 - b33^2*b55 + b35^2*b55 - b33*b55^2,
    b33^2*r + b35^2*r + b33*b55*r + b55^2*r,
    0
];

// We compute the Rees ideal of the relations gens.
time J := ReesIdeal(P,ideal<P | gens>);

Q<b11,b12,b13,b15,b23,b25,b33,b35,b55,r,z1,z2,z3,z4,z5,z6,z7,z8,z9, z10, z11, z12, z13, z14, z15, z16, z17, z18, z19, z20, z21, z22, z23, z24, z25>  := Generic(J);

R := Q/J;

// The blow-up of the ideal J is:
X := Proj(R);

/* 
The following helps us find the z-values corresponding to [b11,b12,b13,b15,b23,b25,b33,b35,b55,r] = [236,42,25,7,40,2,68,9,14,1].
// This helps us compute the sample point Pt below.
// It is not necessary for running the rest of the code
K1 := ideal<Q | [Evaluate(gg,[236,42,25,7,40,2,68,9,14,1,z1,z2,z3,z4,z5,z6,z7,z8,z9, z10, z11, z12, z13, z14, z15, z16, z17, z18, z19, z20, z21, z22, z23, z24, z25]) : gg in Basis(J)]>;
GroebnerBasis(J + K1);
*/

pt := [  
+ 5853/4103896,
+ 2373/2051948,
- 8657/1025974,
- 1231/512987,
+ 6051/2051948,
+ 27175/4103896,
- 12489/512987,
+ 59245/4103896,
+ 22495/1025974,
 - 35711/2051948,
 - 17259/1025974,
 + 431563/1025974,
 - 181429/512987,
 - 893909/512987,
 + 108113/512987,
 + 1531619/1025974,
 + 840126/512987,
 - 406875/2051948,
 - 1133754/512987,
 - 115038/512987,
 + 291231/512987,
 - 202858/512987,
 - 269665/1025974,
 + 2165867/1025974,
    -1 ];
Pt := Matrix(Q,[[z1,z2,z3,z4,z5,z6,z7,z8,z9, z10,z11, z12, z13, z14, z15, z16, z17, z18, z19, z20, z21, z22, z23, z24, z25],pt]);

Y := Scheme(Ambient(X),Minors(Pt,2));

Z := X meet Y;

// Because magma doesn't correctly grade the ring R,
// we must saturate out by hand the ideals <z1,...,z25> and <b11,...,b55,r>
IZ := DefiningIdeal(Z);
time IZ1 := Saturation(IZ,ideal<Q | z1,z2,z3,z4,z5,z6,z7,z8,z9, z10,z11, z12, z13, z14, z15, z16, z17, z18, z19, z20, z21, z22, z23, z24, z25>);

time IZ2 := Saturation(IZ1,ideal<Q | b11,b12,b13,b15,b23,b25,b33,b35,b55,r >);

// The scheme Z2 is the fiber in X of the point Pt
Z2 := Scheme(Ambient(X),IZ2);
// It has four irreducible components
IrreducibleComponents(Z2);
// Each component has affine dimension 1 (so projective dimension 0) and consists of a single point.
[ [Dimension(cc),Degree(cc)] : cc in IrreducibleComponents(Z2) ];



==> anc/7.1-Theorem_D_3_.txt <==
Magma V2.28-4     Tue Mar 18 2025 11:52:08 on compute  [Seed = 3187703198]

+-------------------------------------------------------------------+
|       This copy of Magma has been made available through a        |
|                   generous initiative of the                      |
|                                                                   |
|                         Simons Foundation                         |
|                                                                   |
| covering U.S. Colleges, Universities, Nonprofit Research entities,|
|               and their students, faculty, and staff              |
+-------------------------------------------------------------------+

Type ? for help.  Type <Ctrl>-D to quit.
> // Code to verify the claims in the proof of Theorem D(2) of the paper
> // Reconstruction of anisotropic stiffness tensors from partial data around one po\
larization
> // by de Hoop, Ilmavirta, Lassas and Varilly-Alvarado
> 
> clear;
> 
> /* 
> For reference purposes: here is the full set of slowness polynomial coefficients i\
n the monoclinic case
> 
> // Full Monoclinic
> P<b11,b12,b13,b15,b22,b23,b25,b33,b35,b44,b46,b55,b66,r> := PolynomialRing(Rationa\
ls(),14,"grevlex");
> 
> gens := 
> [
>     b11*b55*b66 - b15^2*b66,
>     2*b11*b35*b66 + 2*b11*b46*b55 - 2*b13*b15*b66 - 2*b15^2*b46,
>     b11*b22*b55 - b11*b25^2 - 2*b11*b25*b46 + b11*b44*b66 - b11*b46^2 - b12^2*b55 \
+ 2*b12*b15*b25 + 2*b12*b15*b46 -
>         2*b12*b55*b66 - b15^2*b22 + 2*b15*b25*b66,
>     b11*b33*b66 + 4*b11*b35*b46 + b11*b44*b55 - b13^2*b66 - 4*b13*b15*b46 - 2*b13*\
b55*b66 - b15^2*b44 + 
>         2*b15*b35*b66,
>     -b11*b55*r - b11*b66*r + b15^2*r - b55*b66*r,
>     2*b11*b22*b35 - 2*b11*b23*b25 - 2*b11*b23*b46 - 2*b11*b25*b44 - 2*b12^2*b35 + \
2*b12*b13*b25 + 2*b12*b13*b46 + 
>         2*b12*b15*b23 + 2*b12*b15*b44 - 4*b12*b35*b66 - 2*b13*b15*b22 + 2*b13*b25*\
b66 + 2*b15*b23*b66 + 
>         4*b15*b44*b66 - 4*b15*b46^2,
>     2*b11*b33*b46 + 2*b11*b35*b44 - 2*b13^2*b46 - 2*b13*b15*b44 - 2*b13*b35*b66 - \
4*b13*b46*b55 + 2*b15*b33*b66 + 
>         4*b15*b35*b46,
>     -2*b11*b35*r - 2*b11*b46*r + 2*b13*b15*r - 2*b15*b66*r - 2*b35*b66*r - 2*b46*b\
55*r,
>     b11*b22*b44 - b12^2*b44 + 2*b12*b25*b46 - 2*b12*b44*b66 + 2*b12*b46^2 - 2*b15*\
b22*b46 + b22*b55*b66 - 
>         b25^2*b66,
>     b11*b22*b33 - b11*b23^2 - 2*b11*b23*b44 - b12^2*b33 + 2*b12*b13*b23 + 2*b12*b1\
3*b44 + 2*b12*b23*b55 - 
>         2*b12*b25*b35 - 2*b12*b33*b66 - 2*b12*b35*b46 + 2*b12*b44*b55 - b13^2*b22 \
- 2*b13*b22*b55 + 2*b13*b23*b66 +
>         2*b13*b25^2 + 4*b13*b25*b46 + 2*b13*b44*b66 - 2*b13*b46^2 + 2*b15*b22*b35 \
- 2*b15*b23*b25 - 2*b15*b23*b46 -
>         2*b15*b25*b44 + 2*b23*b55*b66 - 2*b25*b35*b66 + 4*b44*b55*b66 - 4*b46^2*b5\
5,
>     -b11*b22*r - b11*b44*r + b12^2*r + 2*b12*b66*r + 2*b15*b46*r - b22*b55*r + b25\
^2*r + 2*b25*b46*r - b44*b66*r + 
>         b46^2*r - b55*b66*r,
>     b11*b33*b44 - b13^2*b44 - 4*b13*b35*b46 - 2*b13*b44*b55 + 4*b15*b33*b46 + 2*b1\
5*b35*b44 + b33*b55*b66 - 
>         b35^2*b66,
>     -b11*b33*r - b11*b44*r + b13^2*r + 2*b13*b55*r - 2*b15*b35*r - 4*b15*b46*r - b\
33*b66*r - 4*b35*b46*r - 
>         b44*b55*r - b55*b66*r,
>     b11*r^2 + b55*r^2 + b66*r^2,
>     2*b12*b23*b46 - 2*b12*b25*b44 - 2*b13*b22*b46 + 2*b15*b22*b44 + 2*b22*b35*b66 \
- 2*b22*b46*b55 - 2*b23*b25*b66 +
>         2*b25^2*b46 - 4*b25*b44*b66 + 4*b25*b46^2,
>     2*b12*b23*b35 - 2*b12*b25*b33 - 2*b12*b33*b46 + 2*b12*b35*b44 - 2*b13*b22*b35 \
+ 2*b13*b23*b25 + 2*b13*b23*b46 +
>         2*b13*b25*b44 + 2*b15*b22*b33 - 2*b15*b23^2 - 4*b15*b23*b44 + 2*b23*b35*b6\
6 - 2*b25*b33*b66 + 4*b35*b44*b66
>         - 4*b35*b46^2,
>     2*b12*b25*r + 2*b12*b46*r + 2*b13*b46*r - 2*b15*b22*r - 2*b15*b44*r - 2*b22*b3\
5*r + 2*b23*b25*r + 2*b23*b46*r +
>         2*b25*b44*r + 2*b25*b66*r - 2*b35*b66*r + 2*b46*b55*r,
>     -2*b13*b35*b44 + 2*b15*b33*b44 + 2*b33*b46*b55 - 2*b35^2*b46,
>     2*b13*b35*r - 2*b15*b33*r - 2*b15*b44*r - 2*b33*b46*r - 2*b35*b44*r - 2*b46*b5\
5*r,
>     2*b15*r^2 + 2*b35*r^2 + 2*b46*r^2,
>     b22*b44*b66 - b22*b46^2,
>     b22*b33*b66 - 2*b22*b35*b46 + b22*b44*b55 - b23^2*b66 + 2*b23*b25*b46 - 2*b23*\
b44*b66 + 2*b23*b46^2 - 
>         b25^2*b44,
>     -b22*b44*r - b22*b66*r - b44*b66*r + b46^2*r,
>     b22*b33*b55 - b22*b35^2 - b23^2*b55 + 2*b23*b25*b35 + 2*b23*b35*b46 - 2*b23*b4\
4*b55 - b25^2*b33 - 2*b25*b33*b46
>         + 2*b25*b35*b44 + b33*b44*b66 - b33*b46^2,
>     -b22*b33*r - b22*b55*r + b23^2*r + 2*b23*b44*r + b25^2*r + 2*b25*b46*r - b33*b\
66*r + 2*b35*b46*r - b44*b55*r - 
>         b44*b66*r + b46^2*r,
>     b22*r^2 + b44*r^2 + b66*r^2,
>     b33*b44*b55 - b35^2*b44,
>     -b33*b44*r - b33*b55*r + b35^2*r - b44*b55*r,
>     b33*r^2 + b44*r^2 + b55*r^2
> ];
> 
> // We can solve for b22, b44, b66, and b46, as follows:
> 
> [Evaluate(gg,[b11,b12,b13,b15,b33+b55+b11+b55,b23,b25,b33,b35,-b33-b55,-b15-b35,b5\
5,-b11-b55,r]) : gg in gens ];
> 
> // The result of this calculation is included below.
> 
> */
> 
> // After solving for b22, b44, b66, and b46, we reduce to:
> F := Rationals();
> P<b11,b12,b13,b15,b23,b25,b33,b35,b55,r> := PolynomialRing(F,10,"grevlex");
> 
> gens := 
> [
>     b11*b15^2 - b11^2*b55 + b15^2*b55 - b11*b55^2,
>     2*b11*b13*b15 + 2*b15^3 - 2*b11^2*b35 + 2*b15^2*b35 - 2*b11*b15*b55 + 
>         2*b13*b15*b55 - 4*b11*b35*b55,
>     -2*b11*b15^2 - 2*b12*b15^2 + 2*b12*b15*b25 - b11*b25^2 + b11^2*b33 - b15^2*b33\
 - 
>         2*b11*b15*b35 - 2*b12*b15*b35 + 2*b11*b25*b35 - b11*b35^2 + 2*b11^2*b55 +  
>         2*b11*b12*b55 - b12^2*b55 - 2*b15^2*b55 - 2*b15*b25*b55 + 2*b11*b33*b55 +  
>         3*b11*b55^2 + 2*b12*b55^2,
>     b11*b13^2 + 4*b13*b15^2 - b11^2*b33 + b15^2*b33 - 6*b11*b15*b35 + 4*b13*b15*b3\
5 - 
>         4*b11*b35^2 + 2*b11*b13*b55 + b13^2*b55 + b15^2*b55 - 2*b11*b33*b55 - 
>         2*b15*b35*b55 - b11*b55^2 + 2*b13*b55^2,
>     b11^2*r + b15^2*r + b11*b55*r + b55^2*r,
>     -2*b11*b13*b15 - 2*b12*b13*b15 - 4*b15^3 + 2*b12*b15*b23 - 2*b11*b13*b25 + 
>         2*b12*b13*b25 - 2*b11*b23*b25 + 4*b11*b15*b33 - 2*b12*b15*b33 - 2*b13*b15*\
b33 
>         + 2*b11*b25*b33 + 2*b11^2*b35 + 4*b11*b12*b35 - 2*b12^2*b35 - 2*b12*b13*b3\
5 - 
>         8*b15^2*b35 + 2*b11*b23*b35 + 2*b11*b33*b35 - 4*b15*b35^2 + 4*b11*b15*b55 \
- 
>         2*b12*b15*b55 - 4*b13*b15*b55 - 2*b15*b23*b55 + 2*b11*b25*b55 - 2*b13*b25*\
b55 
>         + 4*b15*b33*b55 + 4*b11*b35*b55 + 4*b12*b35*b55 + 4*b15*b55^2,
>     2*b13^2*b15 - 4*b11*b15*b33 + 2*b13*b15*b33 + 2*b11*b13*b35 + 2*b13^2*b35 - 
>         4*b15^2*b35 - 4*b11*b33*b35 - 4*b15*b35^2 + 6*b13*b15*b55 - 2*b15*b33*b55 \
- 
>         2*b11*b35*b55 + 6*b13*b35*b55,
>     4*b11*b15*r + 2*b13*b15*r + 2*b11*b35*r + 4*b15*b55*r + 4*b35*b55*r,
>     2*b11*b15^2 + 2*b12*b15^2 - 2*b12*b15*b25 + b11*b25^2 - b11^2*b33 - 2*b11*b12*\
b33 
>         + b12^2*b33 + 2*b15^2*b33 - b11*b33^2 + 2*b11*b15*b35 + 4*b12*b15*b35 - 
>         2*b12*b25*b35 + 2*b15*b33*b35 + 2*b12*b35^2 - 2*b11^2*b55 - 2*b11*b12*b55 \
+ 
>         b12^2*b55 + 4*b15^2*b55 + b25^2*b55 - 4*b11*b33*b55 - 2*b12*b33*b55 + 
>         4*b15*b35*b55 - 5*b11*b55^2 - 2*b12*b55^2 - b33*b55^2 - 2*b55^3,
>     -b11*b13^2 - 2*b13*b15^2 - 2*b11*b13*b23 + 2*b12*b13*b23 + 2*b15^2*b23 - b11*b\
23^2
>         - 4*b13*b15*b25 - 2*b15*b23*b25 + 2*b13*b25^2 + b11^2*b33 + 2*b11*b12*b33 \
- 
>         b12^2*b33 + 2*b11*b13*b33 - 2*b12*b13*b33 - b13^2*b33 + 2*b11*b23*b33 + 
>         2*b15*b25*b33 + b11*b33^2 + 2*b11*b15*b35 + 2*b12*b15*b35 - 4*b13*b15*b35 \
+ 
>         2*b15*b23*b35 + 2*b11*b25*b35 - 2*b12*b25*b35 - 4*b13*b25*b35 + 2*b15*b33*\
b35 
>         + 2*b12*b35^2 - 2*b13*b35^2 - 2*b12*b13*b55 - 2*b13^2*b55 - 4*b15^2*b55 +  
>         2*b12*b23*b55 - 2*b13*b23*b55 + 2*b15*b25*b55 + 6*b11*b33*b55 - 4*b15*b35*\
b55 
>         + 2*b25*b35*b55 - 4*b35^2*b55 + 4*b11*b55^2 - 2*b12*b55^2 - 2*b13*b55^2 -  
>         2*b23*b55^2 + 4*b33*b55^2 + 4*b55^3,
>     -b11^2*r - 2*b11*b12*r + b12^2*r - b15^2*r - 2*b15*b25*r + b25^2*r - b11*b33*r\
 - 
>         2*b25*b35*r + b35^2*r - 2*b11*b55*r - 2*b12*b55*r - 2*b33*b55*r - 2*b55^2*\
r,
>     b13^2*b33 - 4*b15^2*b33 - b11*b33^2 + 4*b13*b15*b35 - 6*b15*b33*b35 + b11*b35^\
2 + 
>         4*b13*b35^2 + b13^2*b55 - 2*b11*b33*b55 + 2*b13*b33*b55 - 2*b15*b35*b55 +  
>         b35^2*b55 + 2*b13*b55^2 - b33*b55^2,
>     b13^2*r + 4*b15^2*r + b11*b33*r + 6*b15*b35*r + 4*b35^2*r + 2*b11*b55*r + 
>         2*b13*b55*r + 2*b33*b55*r + 2*b55^2*r,
>     0,
>     2*b11*b13*b15 - 2*b12*b15*b23 + 4*b15^2*b25 + 2*b11*b23*b25 - 2*b15*b25^2 - 
>         2*b11*b15*b33 + 2*b13*b15*b33 - 4*b11*b25*b33 + 2*b12*b25*b33 - 2*b15*b33^\
2 - 
>         2*b11^2*b35 + 2*b11*b13*b35 - 2*b12*b23*b35 + 8*b15*b25*b35 - 2*b25^2*b35 \
- 
>         2*b11*b33*b35 + 2*b13*b33*b35 + 4*b25*b35^2 + 4*b13*b15*b55 - 4*b11*b25*b5\
5 + 
>         2*b12*b25*b55 + 2*b23*b25*b55 - 4*b15*b33*b55 - 4*b25*b33*b55 - 4*b11*b35*\
b55 
>         + 4*b13*b35*b55 - 4*b25*b55^2,
>     -2*b13*b15*b23 - 2*b15*b23^2 + 2*b13*b23*b25 + 2*b11*b15*b33 + 2*b12*b15*b33 +\
 
>         4*b15*b23*b33 + 2*b11*b25*b33 - 2*b12*b25*b33 - 2*b13*b25*b33 + 2*b15*b33^\
2 - 
>         2*b11*b13*b35 - 4*b15^2*b35 - 2*b11*b23*b35 + 2*b12*b23*b35 - 2*b13*b23*b3\
5 + 
>         4*b11*b33*b35 - 2*b13*b33*b35 - 8*b15*b35^2 - 4*b35^3 + 4*b15*b23*b55 - 
>         2*b13*b25*b55 + 4*b15*b33*b55 + 2*b25*b33*b55 + 4*b11*b35*b55 - 2*b12*b35*\
b55 
>         - 4*b13*b35*b55 - 2*b23*b35*b55 + 4*b33*b35*b55 + 4*b35*b55^2,
>     -2*b11*b15*r - 2*b12*b15*r - 2*b13*b15*r - 2*b15*b23*r - 2*b11*b25*r + 2*b12*b\
25*r
>         + 2*b23*b25*r - 2*b25*b33*r - 2*b12*b35*r - 2*b13*b35*r - 2*b23*b35*r - 
>         2*b33*b35*r - 4*b15*b55*r - 4*b25*b55*r - 4*b35*b55*r,
>     -2*b15*b33^2 + 2*b13*b33*b35 + 2*b15*b35^2 + 2*b35^3 - 4*b15*b33*b55 + 
>         2*b13*b35*b55 - 2*b33*b35*b55,
>     2*b15*b33*r + 2*b13*b35*r + 4*b33*b35*r + 4*b15*b55*r + 4*b35*b55*r,
>     0,
>     -b11*b15^2 + b11^2*b33 - b15^2*b33 + b11*b33^2 - 2*b11*b15*b35 - 2*b15*b33*b35\
 - 
>         b11*b35^2 - b33*b35^2 + b11^2*b55 - 2*b15^2*b55 + 4*b11*b33*b55 + b33^2*b5\
5 - 
>         4*b15*b35*b55 - 2*b35^2*b55 + 3*b11*b55^2 + 3*b33*b55^2 + 2*b55^3,
>     2*b15^2*b23 + b11*b23^2 - 2*b15*b23*b25 - b11^2*b33 - 2*b11*b23*b33 + b25^2*b3\
3 - 
>         b11*b33^2 + 2*b11*b15*b35 + 4*b15*b23*b35 - 2*b23*b25*b35 + 2*b15*b33*b35 \
+ 
>         2*b11*b35^2 + 2*b23*b35^2 + 2*b33*b35^2 - 2*b11*b23*b55 + b23^2*b55 + 
>         b25^2*b55 - 4*b11*b33*b55 - 2*b23*b33*b55 - 2*b33^2*b55 + 4*b15*b35*b55 +  
>         4*b35^2*b55 - b11*b55^2 - 2*b23*b55^2 - 5*b33*b55^2 - 2*b55^3,
>     b11^2*r + b15^2*r + b11*b33*r + b33^2*r + 2*b15*b35*r + b35^2*r + 3*b11*b55*r \
+ 
>         3*b33*b55*r + 3*b55^2*r,
>     -b15^2*b33 + 2*b15*b25*b33 - b25^2*b33 + b11*b33^2 - 2*b15*b23*b35 + 2*b23*b25\
*b35
>         - 2*b15*b33*b35 - b11*b35^2 - 2*b23*b35^2 - 2*b33*b35^2 - b23^2*b55 + 
>         2*b11*b33*b55 + 2*b23*b33*b55 + 2*b33^2*b55 - 2*b25*b35*b55 - 2*b35^2*b55 \
+ 
>         2*b23*b55^2 + 3*b33*b55^2,
>     b15^2*r + b23^2*r - 2*b15*b25*r + b25^2*r - b11*b33*r - 2*b23*b33*r - b33^2*r \
- 
>         2*b25*b35*r - b35^2*r - 2*b11*b55*r - 2*b23*b55*r - 2*b33*b55*r - 2*b55^2*\
r,
>     0,
>     b33*b35^2 - b33^2*b55 + b35^2*b55 - b33*b55^2,
>     b33^2*r + b35^2*r + b33*b55*r + b55^2*r,
>     0
> ];
> 
> // We compute the Rees ideal of the relations gens.
> time J := ReesIdeal(P,ideal<P | gens>);
Time: 552.360
> Q<b11,b12,b13,b15,b23,b25,b33,b35,b55,r,z1,z2,z3,z4,z5,z6,z7,z8,z9, z10, z11\
, z12, z13, z14, z15, z16, z17, z18, z19, z20, z21, z22, z23, z24, z25>  := Ge\
neric(J);
> 
> R := Q/J;
> 
> // The blow-up of the ideal J is:
> X := Proj(R);
> 
> /* 
> The following helps us find the z-values corresponding to [b11,b12,b13,b15,b\
23,b25,b33,b35,b55,r] = [236,42,25,7,40,2,68,9,14,1].
> // This helps us compute the sample point Pt below.
> // It is not necessary for running the rest of the code
> K1 := ideal<Q | [Evaluate(gg,[236,42,25,7,40,2,68,9,14,1,z1,z2,z3,z4,z5,z6,z\
7,z8,z9, z10, z11, z12, z13, z14, z15, z16, z17, z18, z19, z20, z21, z22, z23,\
 z24, z25]) : gg in Basis(J)]>;
> GroebnerBasis(J + K1);
> */
> 
> pt := [  
> + 5853/4103896,
> + 2373/2051948,
> - 8657/1025974,
> - 1231/512987,
> + 6051/2051948,
> + 27175/4103896,
> - 12489/512987,
> + 59245/4103896,
> + 22495/1025974,
>  - 35711/2051948,
>  - 17259/1025974,
>  + 431563/1025974,
>  - 181429/512987,
>  - 893909/512987,
>  + 108113/512987,
>  + 1531619/1025974,
>  + 840126/512987,
>  - 406875/2051948,
>  - 1133754/512987,
>  - 115038/512987,
>  + 291231/512987,
>  - 202858/512987,
>  - 269665/1025974,
>  + 2165867/1025974,
>     -1 ];
> Pt := Matrix(Q,[[z1,z2,z3,z4,z5,z6,z7,z8,z9, z10,z11, z12, z13, z14, z15, z1\
6, z17, z18, z19, z20, z21, z22, z23, z24, z25],pt]);
> 
> Y := Scheme(Ambient(X),Minors(Pt,2));
> 
> Z := X meet Y;
> 
> // Because magma doesn't correctly grade the ring R,
> // we must saturate out by hand the ideals <z1,...,z25> and <b11,...,b55,r>
> IZ := DefiningIdeal(Z);
> time IZ1 := Saturation(IZ,ideal<Q | z1,z2,z3,z4,z5,z6,z7,z8,z9, z10,z11, z12\
, z13, z14, z15, z16, z17, z18, z19, z20, z21, z22, z23, z24, z25>);
Time: 15.720
> 
> time IZ2 := Saturation(IZ1,ideal<Q | b11,b12,b13,b15,b23,b25,b33,b35,b55,r >\
);
Time: 0.090
> 
> // The scheme Z2 is the fiber in X of the point Pt
> Z2 := Scheme(Ambient(X),IZ2);
> // It has four irreducible components
> IrreducibleComponents(Z2);
[
    Scheme over Rational Field defined by
    b11 - 236*r,
    b12 - 42*r,
    b13 - 25*r,
    b15 - 7*r,
    b23 - 40*r,
    b25 - 2*r,
    b33 - 68*r,
    b35 - 9*r,
    b55 - 14*r,
    z1 + 5853/4103896*z25,
    z2 + 2373/2051948*z25,
    z3 - 8657/1025974*z25,
    z4 - 1231/512987*z25,
    z5 + 6051/2051948*z25,
    z6 + 27175/4103896*z25,
    z7 - 12489/512987*z25,
    z8 + 59245/4103896*z25,
    z9 + 22495/1025974*z25,
    z10 - 35711/2051948*z25,
    z11 - 17259/1025974*z25,
    z12 + 431563/1025974*z25,
    z13 - 181429/512987*z25,
    z14 - 893909/512987*z25,
    z15 + 108113/512987*z25,
    z16 + 1531619/1025974*z25,
    z17 + 840126/512987*z25,
    z18 - 406875/2051948*z25,
    z19 - 1133754/512987*z25,
    z20 - 115038/512987*z25,
    z21 + 291231/512987*z25,
    z22 - 202858/512987*z25,
    z23 - 269665/1025974*z25,
    z24 + 2165867/1025974*z25,
    Scheme over Rational Field defined by
    b11 - 236*r,
    b12 - 458*r,
    b13 - 25*r,
    b15 - 7*r,
    b23 - 124*r,
    b25 - 30*r,
    b33 - 68*r,
    b35 - 9*r,
    b55 - 14*r,
    z1 + 5853/4103896*z25,
    z2 + 2373/2051948*z25,
    z3 - 8657/1025974*z25,
    z4 - 1231/512987*z25,
    z5 + 6051/2051948*z25,
    z6 + 27175/4103896*z25,
    z7 - 12489/512987*z25,
    z8 + 59245/4103896*z25,
    z9 + 22495/1025974*z25,
    z10 - 35711/2051948*z25,
    z11 - 17259/1025974*z25,
    z12 + 431563/1025974*z25,
    z13 - 181429/512987*z25,
    z14 - 893909/512987*z25,
    z15 + 108113/512987*z25,
    z16 + 1531619/1025974*z25,
    z17 + 840126/512987*z25,
    z18 - 406875/2051948*z25,
    z19 - 1133754/512987*z25,
    z20 - 115038/512987*z25,
    z21 + 291231/512987*z25,
    z22 - 202858/512987*z25,
    z23 - 269665/1025974*z25,
    z24 + 2165867/1025974*z25
]
> // Each component has affine dimension 1 (so projective dimension 0) and con\
sists of a single point.
> [ [Dimension(cc),Degree(cc)] : cc in IrreducibleComponents(Z2) ];
[
    [ 1, 1 ],
    [ 1, 1 ]
]
> 

==> anc/8-ConstructionOfJ.magma <==
// Code to verify the claims in Section 5.6 of the paper
// Reconstruction of anisotropic stiffness tensors from partial data around one polarization
// by de Hoop, Ilmavirta, Lassas and Varilly-Alvarado

P<b11,b12,b13,b22,b23,b33,c1,c2,c3,c4,c5,c6,c7,c8> := PolynomialRing(Rationals(),14);

Q<x,y> := PolynomialRing(P,2);

// Construct the entries of the Christoffel matrix.
a11 := b11*x^2 + 2*b13*x*y + b33*y^2;
a21 := b13*x^2 + (b33 + b12)*x*y + b23*y^2;
a22 := b33*x^2 + 2*b23*x*y + b22*y^2;

// Construct the general slowness polynomial
SlownessPoly := (a11 - 1)*(a22 - 1) - a21^2;

// extract the coeffocients of the slowness polynomial as 
// a polynomial in x, y
GeneralCoeffs := Coefficients(SlownessPoly);

// these are the coefficients of the slowness polynomial
// coming from a material in the real world
SpecialCoeffs := [ P.n : n in [7..14]];

// Construct the ideal in the polynomial ring P whose generators
// set the coefficients of general slowness polynomial 
// equal to the coefficients of the specific slowness polynomial
I := ideal<P | [GeneralCoeffs[i] - SpecialCoeffs[i] : i in [1..#SpecialCoeffs] ]>;

// The command EliminationIdeal(I,{c1,c2,c3,c4,c5,c6,c7,c8}) gives rise to the following ideal J
// This is the closure of the image of the projection p in the write-up.  We restart the computation
// below to leverage the information we extract from this above.  gens below is a set of 
// generators for J.

J := EliminationIdeal(I,{c1,c2,c3,c4,c5,c6,c7,c8});

print "The following is a (nonoptimal) presentation of the ideal J:";
J;
print "We claim that the second and third generators are enough to generate J:";
Jred := ideal<P | [Generators(J)[i] : i in {2,3}]>;
print "We define the ideal Jred with only the second and third generators:";
Jred;
print "We verify that J = Jred:";
J eq Jred;


==> anc/8.1-ConstructionOfJ.txt <==
Magma V2.23-1     Mon Jun 19 2023 14:29:52 on Tonys-iMac [Seed = 1220313291]

+-------------------------------------------------------------------+
|       This copy of Magma has been made available through a        |
|                   generous initiative of the                      |
|                                                                   |
|                         Simons Foundation                         |
|                                                                   |
| covering U.S. Colleges, Universities, Nonprofit Research entities,|
|               and their students, faculty, and staff              |
+-------------------------------------------------------------------+

Type ? for help.  Type <Ctrl>-D to quit.
> // Code to verify the claims in Section 5.6 of the paper
> // Reconstruction of anisotropic stiffness tensors from partial data around one polarization
> // by de Hoop, Ilmavirta, Lassas and Varilly-Alvarado
> 
> P<b11,b12,b13,b22,b23,b33,c1,c2,c3,c4,c5,c6,c7,c8> := PolynomialRing(Rationals(),14);
> 
> Q<x,y> := PolynomialRing(P,2);
> 
> // Construct the entries of the Christoffel matrix.
> a11 := b11*x^2 + 2*b13*x*y + b33*y^2;
> a21 := b13*x^2 + (b33 + b12)*x*y + b23*y^2;
> a22 := b33*x^2 + 2*b23*x*y + b22*y^2;
> 
> // Construct the general slowness polynomial
> SlownessPoly := (a11 - 1)*(a22 - 1) - a21^2;
> 
> // extract the coeffocients of the slowness polynomial as 
> // a polynomial in x, y
> GeneralCoeffs := Coefficients(SlownessPoly);
> 
> // these are the coefficients of the slowness polynomial
> // coming from a material in the real world
> SpecialCoeffs := [ P.n : n in [7..14]];
> 
> // Construct the ideal in the polynomial ring P whose generators
> // set the coefficients of general slowness polynomial 
> // equal to the coefficients of the specific slowness polynomial
> I := ideal<P | [GeneralCoeffs[i] - SpecialCoeffs[i] : i in [1..#SpecialCoeffs] ]>;
> 
> // The command EliminationIdeal(I,{c1,c2,c3,c4,c5,c6,c7,c8}) gives rise to the following ideal J
> // This is the closure of the image of the projection p in the write-up.  We restart the computation
> // below to leverage the information we extract from this above.  gens below is a set of 
> // generators for J.
> 
> J := EliminationIdeal(I,{c1,c2,c3,c4,c5,c6,c7,c8});
> 
> print "The following is a (nonoptimal) presentation of the ideal J:";
The following is a (nonoptimal) presentation of the ideal J:
> J;
Ideal of Polynomial ring of rank 14 over Rational Field
Order: Lexicographical
Variables: b11, b12, b13, b22, b23, b33, c1, c2, c3, c4, c5, c6, c7, c8
Basis:
[
    4*c1^3*c6 - 8*c1^2*c2*c8 - 12*c1^2*c3*c6 + 8*c1^2*c4*c5 - 4*c1^2*c4*c6*c8 - 8*c1^2*c5*c8 + c1^2*c6^3 - 4*c1^2*c6*c7 
        + 4*c1^2*c6*c8^2 + 5*c1*c2^2*c6 + 8*c1*c2*c4*c8^2 - 6*c1*c2*c5*c6 - 4*c1*c2*c6^2*c8 + 16*c1*c2*c7*c8 - 
        8*c1*c2*c8^3 + 12*c1*c3*c4*c6*c8 - 2*c1*c3*c6^3 + 24*c1*c3*c6*c7 - 12*c1*c3*c6*c8^2 - 8*c1*c4^2*c5*c8 + 
        4*c1*c4^2*c6*c7 - 16*c1*c4*c5*c7 + 16*c1*c4*c5*c8^2 - 8*c1*c4*c6*c7*c8 - 11*c1*c5^2*c6 + 14*c1*c5*c6^2*c8 + 
        16*c1*c5*c7*c8 - 8*c1*c5*c8^3 - 14*c1*c6^3*c7 - 4*c1*c6*c7^2 + 4*c1*c6*c7*c8^2 - 2*c2^3*c8 + c2^2*c3*c6 + 
        2*c2^2*c4*c5 - 4*c2^2*c4*c6*c8 - 6*c2^2*c5*c8 + c2^2*c6^3 - 11*c2^2*c6*c7 + 8*c2^2*c6*c8^2 + 2*c2*c3*c5*c6 - 
        4*c2*c3*c6^2*c8 - 8*c2*c4^2*c7*c8 + 4*c2*c4*c5^2 + 16*c2*c4*c6^2*c7 + 8*c2*c4*c7*c8^2 - 6*c2*c5^2*c8 - 
        2*c2*c5*c6^3 - 6*c2*c5*c6*c7 + 4*c2*c5*c6*c8^2 - 4*c2*c6^2*c7*c8 - 8*c2*c7^2*c8 + c3^2*c6^3 - 12*c3*c4^2*c6*c7 +
        12*c3*c4*c6*c7*c8 + c3*c5^2*c6 - 2*c3*c5*c6^2*c8 - 2*c3*c6^3*c7 - 12*c3*c6*c7^2 + 8*c4^3*c5*c7 - 
        16*c4^2*c5*c7*c8 + 4*c4^2*c6*c7^2 + 2*c4*c5^3 + 8*c4*c5*c7^2 + 8*c4*c5*c7*c8^2 - 4*c4*c6*c7^2*c8 - 2*c5^3*c8 + 
        c5^2*c6^3 + 5*c5^2*c6*c7 - 2*c5*c6^2*c7*c8 - 8*c5*c7^2*c8 + c6^3*c7^2 + 4*c6*c7^3,
    -4*c1^2*c3 + c1*c2^2 - 2*c1*c2*c5 + 4*c1*c3*c4*c8 - c1*c3*c6^2 + 8*c1*c3*c7 - 4*c1*c3*c8^2 - 3*c1*c5^2 + 
        4*c1*c5*c6*c8 - 4*c1*c6^2*c7 - c2^2*c4*c8 + 1/4*c2^2*c6^2 - 3*c2^2*c7 + c2^2*c8^2 + 4*c2*c4*c6*c7 - 
        1/2*c2*c5*c6^2 - 2*c2*c5*c7 - 4*c3*c4^2*c7 + 4*c3*c4*c7*c8 - c3*c6^2*c7 - 4*c3*c7^2 + c4^2*c5^2 - c4*c5^2*c8 + 
        1/4*c5^2*c6^2 + c5^2*c7,
    -2*c1^2 + 2*c1*c4*c8 - 1/2*c1*c6^2 + 4*c1*c7 - 2*c1*c8^2 - 1/2*c2^2 - c2*c5 + c2*c6*c8 - 1/2*c3*c6^2 - 2*c4^2*c7 + 
        c4*c5*c6 + 2*c4*c7*c8 - 1/2*c5^2 - 1/2*c6^2*c7 - 2*c7^2
]
> print "We claim that the second and third generators are enough to generate J:";
We claim that the second and third generators are enough to generate J:
> Jred := ideal<P | [Generators(J)[i] : i in {2,3}]>;
> print "We define the ideal Jred with only the second and third generators:";
We define the ideal Jred with only the second and third generators:
> Jred;
Ideal of Polynomial ring of rank 14 over Rational Field
Order: Lexicographical
Variables: b11, b12, b13, b22, b23, b33, c1, c2, c3, c4, c5, c6, c7, c8
Basis:
[
    -4*c1^2*c3 + c1*c2^2 - 2*c1*c2*c5 + 4*c1*c3*c4*c8 - c1*c3*c6^2 + 8*c1*c3*c7 - 4*c1*c3*c8^2 - 3*c1*c5^2 + 
        4*c1*c5*c6*c8 - 4*c1*c6^2*c7 - c2^2*c4*c8 + 1/4*c2^2*c6^2 - 3*c2^2*c7 + c2^2*c8^2 + 4*c2*c4*c6*c7 - 
        1/2*c2*c5*c6^2 - 2*c2*c5*c7 - 4*c3*c4^2*c7 + 4*c3*c4*c7*c8 - c3*c6^2*c7 - 4*c3*c7^2 + c4^2*c5^2 - c4*c5^2*c8 + 
        1/4*c5^2*c6^2 + c5^2*c7,
    -2*c1^2 + 2*c1*c4*c8 - 1/2*c1*c6^2 + 4*c1*c7 - 2*c1*c8^2 - 1/2*c2^2 - c2*c5 + c2*c6*c8 - 1/2*c3*c6^2 - 2*c4^2*c7 + 
        c4*c5*c6 + 2*c4*c7*c8 - 1/2*c5^2 - 1/2*c6^2*c7 - 2*c7^2
]
> print "We verify that J = Jred:";
We verify that J = Jred:
> J eq Jred;
true

==> anc/9-TheoremD_1_ThirdProof.magma <==
// Code to verify the claims in Section 5.6 of the paper
// Reconstruction of anisotropic stiffness tensors from partial data around one polarization
// by de Hoop, Ilmavirta, Lassas and Varilly-Alvarado

clear;

// Next, we start over in the smaller ring with only c variables.

P<c1,c2,c3,c4,c5,c6,c7,c8> := PolynomialRing(Rationals(),8);

// The following are the generators of Jred above, now considered in the 
// smaller polynomial ring.

gens := [
    -4*c1^2*c3 + c1*c2^2 - 2*c1*c2*c5 + 4*c1*c3*c4*c8 - c1*c3*c6^2 + 8*c1*c3*c7 - 4*c1*c3*c8^2 - 3*c1*c5^2 + 
        4*c1*c5*c6*c8 - 4*c1*c6^2*c7 - c2^2*c4*c8 + 1/4*c2^2*c6^2 - 3*c2^2*c7 + c2^2*c8^2 + 4*c2*c4*c6*c7 - 
        1/2*c2*c5*c6^2 - 2*c2*c5*c7 - 4*c3*c4^2*c7 + 4*c3*c4*c7*c8 - c3*c6^2*c7 - 4*c3*c7^2 + c4^2*c5^2 - c4*c5^2*c8 + 
        1/4*c5^2*c6^2 + c5^2*c7,
    -2*c1^2 + 2*c1*c4*c8 - 1/2*c1*c6^2 + 4*c1*c7 - 2*c1*c8^2 - 1/2*c2^2 - c2*c5 + c2*c6*c8 - 1/2*c3*c6^2 - 2*c4^2*c7 + 
        c4*c5*c6 + 2*c4*c7*c8 - 1/2*c5^2 - 1/2*c6^2*c7 - 2*c7^2
];


Jred := ideal<P | gens>;

// We define the scheme Y (the closure 
// of the image of the projection p: X -> A^8)
Y := Scheme(Spec(P),Jred);

print "The scheme Y in A^8 = Spec Q[c1,...,c8] is defined by the vanishing of:";
Y;
print "The dimension of Y is", Dimension(Y);

// Now we construct the function field of the scheme Y

F<c1,c2,c3,c4,c5,c6,c7,c8> := FieldOfFractions(P/Jred);

// We march towards the construction of the function field of Y.
PP<b11,b12,b13,b22,b23,b33> := PolynomialRing(F,6);

Q<x,y> := PolynomialRing(PP,2);

a11 := b11*x^2 + 2*b13*x*y + b33*y^2;
a21 := b13*x^2 + (b33 + b12)*x*y + b23*y^2;
a22 := b33*x^2 + 2*b23*x*y + b22*y^2;

SlownessPoly := (a11 - 1)*(a22 - 1) - a21^2;

GeneralCoeffs := Coefficients(SlownessPoly);
SpecialCoeffs := [c1,c2,c3,c4,c5,c6,c7,c8];

I := ideal<PP | [GeneralCoeffs[i] - SpecialCoeffs[i] : i in [1..#SpecialCoeffs] ]>;

// We calculate a Groebner Basis of I, as this facilitates the remaining calculations
// for magma.  This is an expensive but useful calculation.
print "Calculating a Groebner Basis. This takes about 5 minutes:";
time gb := GroebnerBasis(I);

// The function field of Y is Frac(PP/I).  We compute the degree of the extension
// C(X)/C(Y) below.  The answer is 1.  Woohoo!!

S := Scheme(Spec(PP),I);
assert Dimension(S) eq 0;
print "The degree [C(X):C(Y)] is equal to", Degree(S);


==> anc/9.1-TheoremD_1_ThirdProof.txt <==
Magma V2.23-1     Mon Jun 19 2023 14:31:11 on Tonys-iMac [Seed = 3192551026]

+-------------------------------------------------------------------+
|       This copy of Magma has been made available through a        |
|                   generous initiative of the                      |
|                                                                   |
|                         Simons Foundation                         |
|                                                                   |
| covering U.S. Colleges, Universities, Nonprofit Research entities,|
|               and their students, faculty, and staff              |
+-------------------------------------------------------------------+

Type ? for help.  Type <Ctrl>-D to quit.
> // Code to verify the claims in Section 5.6 of the paper
> // Reconstruction of anisotropic stiffness tensors from partial data around one polarization
> // by de Hoop, Ilmavirta, Lassas and Varilly-Alvarado
> 
> clear;
> 
> // Next, we start over in the smaller ring with only c variables.
> 
> P<c1,c2,c3,c4,c5,c6,c7,c8> := PolynomialRing(Rationals(),8);
> 
> // The following are the generators of Jred above, now considered in the 
> // smaller polynomial ring.
> 
> gens := [
>     -4*c1^2*c3 + c1*c2^2 - 2*c1*c2*c5 + 4*c1*c3*c4*c8 - c1*c3*c6^2 + 8*c1*c3*c7 - 4*c1*c3*c8^2 - 3*c1*c5^2 + 
>         4*c1*c5*c6*c8 - 4*c1*c6^2*c7 - c2^2*c4*c8 + 1/4*c2^2*c6^2 - 3*c2^2*c7 + c2^2*c8^2 + 4*c2*c4*c6*c7 - 
>         1/2*c2*c5*c6^2 - 2*c2*c5*c7 - 4*c3*c4^2*c7 + 4*c3*c4*c7*c8 - c3*c6^2*c7 - 4*c3*c7^2 + c4^2*c5^2 - c4*c5^2*c8\
 + 
>         1/4*c5^2*c6^2 + c5^2*c7,
>     -2*c1^2 + 2*c1*c4*c8 - 1/2*c1*c6^2 + 4*c1*c7 - 2*c1*c8^2 - 1/2*c2^2 - c2*c5 + c2*c6*c8 - 1/2*c3*c6^2 - 2*c4^2*c7\
 + 
>         c4*c5*c6 + 2*c4*c7*c8 - 1/2*c5^2 - 1/2*c6^2*c7 - 2*c7^2
> ];
> 
> 
> Jred := ideal<P | gens>;
> 
> // We define the scheme Y (the closure 
> // of the image of the projection p: X -> A^8)
> Y := Scheme(Spec(P),Jred);
> 
> print "The scheme Y in A^8 = Spec Q[c1,...,c8] is defined by the vanishing of:";
The scheme Y in A^8 = Spec Q[c1,...,c8] is defined by the vanishing of:
> Y;
Scheme over Rational Field defined by
-4*c1^2*c3 + c1*c2^2 - 2*c1*c2*c5 + 4*c1*c3*c4*c8 - c1*c3*c6^2 + 8*c1*c3*c7 - 4*c1*c3*c8^2 - 3*c1*c5^2 + 4*c1*c5*c6*c8 -
    4*c1*c6^2*c7 - c2^2*c4*c8 + 1/4*c2^2*c6^2 - 3*c2^2*c7 + c2^2*c8^2 + 4*c2*c4*c6*c7 - 1/2*c2*c5*c6^2 - 2*c2*c5*c7 - 
    4*c3*c4^2*c7 + 4*c3*c4*c7*c8 - c3*c6^2*c7 - 4*c3*c7^2 + c4^2*c5^2 - c4*c5^2*c8 + 1/4*c5^2*c6^2 + c5^2*c7,
-2*c1^2 + 2*c1*c4*c8 - 1/2*c1*c6^2 + 4*c1*c7 - 2*c1*c8^2 - 1/2*c2^2 - c2*c5 + c2*c6*c8 - 1/2*c3*c6^2 - 2*c4^2*c7 + 
    c4*c5*c6 + 2*c4*c7*c8 - 1/2*c5^2 - 1/2*c6^2*c7 - 2*c7^2
> print "The dimension of Y is", Dimension(Y);
The dimension of Y is 6
> 
> // Now we construct the function field of the scheme Y
> 
> F<c1,c2,c3,c4,c5,c6,c7,c8> := FieldOfFractions(P/Jred);
> 
> // We march towards the construction of the function field of Y.
> PP<b11,b12,b13,b22,b23,b33> := PolynomialRing(F,6);
> 
> Q<x,y> := PolynomialRing(PP,2);
> 
> a11 := b11*x^2 + 2*b13*x*y + b33*y^2;
> a21 := b13*x^2 + (b33 + b12)*x*y + b23*y^2;
> a22 := b33*x^2 + 2*b23*x*y + b22*y^2;
> 
> SlownessPoly := (a11 - 1)*(a22 - 1) - a21^2;
> 
> GeneralCoeffs := Coefficients(SlownessPoly);
> SpecialCoeffs := [c1,c2,c3,c4,c5,c6,c7,c8];
> 
> I := ideal<PP | [GeneralCoeffs[i] - SpecialCoeffs[i] : i in [1..#SpecialCoeffs] ]>;
> 
> // We calculate a Groebner Basis of I, as this facilitates the remaining calculations
> // for magma.  This is an expensive but useful calculation.
> print "Calculating a Groebner Basis. This takes about 5 minutes:";
Calculating a Groebner Basis. This takes about 5 minutes:
> time gb := GroebnerBasis(I);
Time: 305.910
> 
> // The function field of Y is Frac(PP/I).  We compute the degree of the extension
> // C(X)/C(Y) below.  The answer is 1.  Woohoo!!
> 
> S := Scheme(Spec(PP),I);
> assert Dimension(S) eq 0;
> print "The degree [C(X):C(Y)] is equal to", Degree(S);
The degree [C(X):C(Y)] is equal to 1
> 

